Quantifying Variability of YSOs in the Mid-IR Over Six Years with NEOWISE

Variability in young stellar objects (YSOs) can be caused by various time-dependent phenomena associated with star formation, including accretion rates, geometric changes in the circumstellar disks, stochastic hydromagnetic interactions between stellar surfaces and inner disk edges, reconnections within the stellar magnetosphere, and hot/cold spots on stellar surfaces. We uncover and characterize $\sim$1700 variables from a sample of $\sim$5400 YSOs in nearby low-mass star-forming regions using mid-IR light curves obtained from the 6.5-years NEOWISE All Sky Survey. The mid-IR variability traces a wide range of dynamical, physical, and geometrical phenomenon. We classify six types of YSO mid-IR variability based on their light curves: secular variability ($Linear, Curved, Periodic$) and stochastic variability ($Burst, Drop, Irregular$). YSOs in earlier evolutionary stages have higher fractions of variables and higher amplitudes for the variability, with the recurrence timescale of FUor-type outbursts (defined here as $\Delta$W1 or $\Delta$W2 $>1$ mag followed by inspection of candidates) of $\sim$1000 years in the early embedded protostellar phase. Known eruptive young stars and subluminous objects show fractions of variables similar to the fraction ($\sim55\%$) found in typical protostars, suggesting that these two distinct types are not distinct in variability over the 6.5-year timescale. Along with brightness variability, we also find a diverse range of secular color variations, which can be attributed to a competitive interplay between the variable accretion luminosity of the central source and the variable extinction by material associated with the accretion process.

==> anc/AAS_wise_mrt2.txt <==
Title: Quantifying Variability of YSOs in the Mid-IR Over Six Years with NEOWISE
Authors: Park W., Lee J.-E., Peña C.C., Johnstone D., Herczeg G.J., 
         Lee S., Lee S., Bhardwaj A., Moriarty-Schieven G.H.
Table: Statistics of NEOWISE light curves
================================================================================
Byte-by-byte Description of file: AAS_wise_mrt2.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label      Explanations
--------------------------------------------------------------------------------
   1-  5 A5     ---     Index      Index (1)
   7- 15 F9.5   deg     RAdeg      Degree of Right Ascension (J2000)
  17- 25 F9.5   deg     DEdeg      Degree of Declination (J2000)
  27- 28 I2     ---     NW1        Number of observed epochs in NEOWISE W1 band
  30- 31 I2     ---     NW2        Number of observed epochs in NEOWISE W2 band
  33- 37 A5     ---     Class      Evolutionary Stage of YSO (2)
  39- 43 F5.2   ---     SD/sigma   SD/sigma
  45- 48 F4.2   mag     DeltaW2    Delta W2 (Max - Min) in magnitude
  50- 58 A9     ---     FAP[LSP]   FAP by Lomb-Scargle Periodogram
  60- 68 A9     ---     FAP[Lin]   FAP by Linear Least-Square Fitting
  70- 77 A8     ---     Sec.Var    Secular variability (3)
  79- 87 A9     ---     Stoch.Var  Stochastic variability (4)
  89- 94 F6.3   yr-1    SlopeW2    ? W2 flux slope (5)
  96- 99 I4     d       Period     ? Period by Lomb-Scargle Periodogram (6)
 101-105 F5.3   ---     Frac.amp   ? Fractional amplitude by 
                                   Lomb-Scargle Periodogram (7)
 107-122 A16    ---     Cloud      Cloud identification
--------------------------------------------------------------------------------
Note (1): Same as Table 6.
Note (2): 
   P = Protostar;
   D = Disk;
   PMS+E = Pre-Main Sequence+Evolved (See text)
Note (3): Type of secular variability (Linear, Curved, and Periodic), if any.
Note (4): Type of stochastic variability (Burst, Drop, and Irregular), if any.
          For secular variables, the stochasticity is determined after removal
          of secular trends.
Note (5): Annual W2 flux change relative to the median value if a source is 
          Linear.
Note (6): Period by LSP if a source is Periodic or Curved.
Note (7): Fractional amplitude if a source is Periodic or Curved.
--------------------------------------------------------------------------------
M1     85.67783 -10.41925 14 14 P      5.15 0.83 0.02726   0.04717            irregular                   Orion            
M2     85.62729 -10.17994 14 14 D      0.29 0.18 0.2999    0.4235                                         Orion            
M3     85.75662 -10.13064 14 14 D      0.20 0.12 0.3185    0.7409                                         Orion            
M4     85.55446 -10.09303 14 14 P      8.45 0.80 0.008402  0.001552  curved   irregular        3420 0.247 Orion            
M5     85.63237 -10.09061 14 14 D      4.76 0.66 0.1498    0.0657             irregular                   Orion            
M6     85.65846 -10.06211 14 14 D      5.03 0.62 0.17      0.9674             irregular                   Orion            
M7     85.74971 -10.06111 14 14 D      1.41 0.12 0.4109    0.9999                                         Orion            
M9     85.74100 -10.05981 14 14 D      0.28 0.20 0.088     0.755                                          Orion            
M10    85.65458 -10.05822 14 14 D      3.36 0.25 0.1844    0.677              irregular                   Orion            
M11    85.68517 -10.05511 14 14 D      3.81 0.34 0.4048    0.5056             irregular                   Orion            
M12    85.72008 -10.04481 14 14 D      0.45 0.15 0.04162   0.04833                                        Orion            
M13    85.71913 -10.04178 14 14 D      0.27 0.06 0.04843   0.1013                                         Orion            
M14    85.52850 -10.04117 14 14 P      1.42 0.47 0.001176  0.01166   curved                    3420 0.170 Orion            
M15    85.55171 -10.03642 14 14 D      2.69 0.36 0.3734    0.7658                                         Orion            
M17    85.61562 -10.03086 14 14 D      1.77 0.42 0.02392   0.3091                                         Orion            
M18    85.60754 -10.02997 14 14 D      0.46 0.07 0.196     0.4694                                         Orion            
M19    85.66362 -10.02983 14 14 P      0.88 0.29 0.1552    0.1265                                         Orion            
M20    85.64533 -10.02953 14 14 D      2.01 0.39 0.3407    1                                              Orion            
M22    85.63133 -10.02681 14 14 D      4.18 0.44 0.0887    0.2975             irregular                   Orion            
M23    85.63808 -10.02208 14 14 P      4.86 0.86 0.04019   0.1914             irregular                   Orion            
M24    85.64121 -10.02042 14 14 P      4.60 1.05 0.5736    0.8405             irregular                   Orion            
M25    85.50033 -10.01978 14 14 D      2.26 0.31 0.008405  0.03404   curved                    4800 0.122 Orion            
M26    85.65900 -10.01869 14 14 D      2.80 0.37 0.04367   0.0251             burst                       Orion            
M27    85.67312 -10.01831 14 14 D      1.53 0.28 0.3441    0.5237                                         Orion            
M28    85.77108 -10.01736 14 14 D      4.12 0.45 0.1319    0.9449             irregular                   Orion            
M29    85.65225 -10.01731 14 14 D      2.83 0.25 0.04031   0.01583            burst                       Orion            
M30    85.56379 -10.01633 14 14 D      3.22 0.35 0.3878    0.8914             irregular                   Orion            
M31    85.59900 -10.01592 14 14 P      4.37 0.55 0.00275   0.06113   curved                    4800 0.189 Orion            
M32    85.64087 -10.01469 14 14 P      5.64 0.71 0.07061   0.1715             irregular                   Orion            
M33    85.56650 -10.01133 14 14 D      3.08 0.28 0.07369   0.5283             irregular                   Orion            
M34    85.62679 -10.01058 14 14 D      0.37 0.09 0.03165   0.00719                                        Orion            
M35    85.60133 -10.01031 14 14 D      8.29 1.16 0.1254    0.03453            irregular                   Orion            
M36    85.66287 -10.00931 14 14 D      1.28 0.24 0.07894   0.6881                                         Orion            
M37    85.58596 -10.00564 14 13 P      2.26 0.78 0.03685   0.9635                                         Orion            
M38    85.77046 -10.00553 14 14 D      1.96 0.21 0.521     0.651                                          Orion            
M39    85.63462 -10.00481 14 14 D      0.28 0.13 0.5212    0.926                                          Orion            
M40    85.57950 -10.00219 14 14 P      2.16 1.07 0.2357    0.8493                                         Orion            
M41    85.64308  -9.99678  7  7 D      1.78 0.36 0.2128    0.9942                                         Orion            
M44    85.57271  -9.99481 14 14 P      1.88 0.38 0.149     0.9965                                         Orion            
M45    85.65425  -9.99375 14 14 D      8.19 1.36 0.001719  0.2011    curved   burst            2657 0.453 Orion            
M46    85.65204  -9.98683 13 13 D      2.58 0.31 0.04448   0.2303                                         Orion            
M47    85.64933  -9.98194 14 14 D      2.57 0.51 0.3576    0.8925                                         Orion            
M48    85.67758  -9.97753 14 14 D      0.42 0.12 0.5109    0.1502                                         Orion            
M49    85.54333  -9.97719 14 14 D      5.07 0.33 0.1191    0.9954             irregular                   Orion            
M50    85.73983  -9.97333 14 14 D      0.46 0.13 0.02321   0.001951                                       Orion            
M51    85.63187  -9.96142 14 14 D      3.91 0.36 0.3278    0.2785             irregular                   Orion            
M52    85.71558  -9.96131 14 14 D      4.67 0.54 0.8948    0.964              irregular                   Orion            
M53    85.73675  -9.96011 14 14 D      0.44 0.06 0.06834   0.04254                                        Orion            
M54    85.51192  -9.95336 14 14 D      0.97 0.12 0.7893    0.9013                                         Orion            
M55    85.55879  -9.93892 14 14 D      1.38 0.21 0.2962    0.9536                                         Orion            
M57    85.67400  -9.93564 14 14 D      0.29 0.15 0.1623    0.2626                                         Orion            
M58    85.72450  -9.93336 11 11 D      3.44 0.27 0.5063    0.8711             irregular                   Orion            
M59    85.66342  -9.92575 14 14 D      4.12 0.35 0.02856   0.2913             irregular                   Orion            
M60    85.74421  -9.92164 14 14 P      4.47 0.52 0.1506    0.5324             irregular                   Orion            
M61    85.63854  -9.90908 14 14 D      3.17 0.36 0.2455    0.6879             irregular                   Orion            
M62    85.69358  -9.90056 14 14 D     16.00 1.13 0.01788   0.001433           irregular                   Orion            
M63    85.48879  -9.89961 14 14 D      3.32 0.24 0.4682    0.1728             irregular                   Orion            
M64    85.59179  -9.89014 14 14 D      1.36 0.22 0.8622    0.6602                                         Orion            
M66    85.76313  -9.87003 14 14 D      2.06 0.18 0.04059   0.01355                                        Orion            
M67    85.76683  -9.86689 14 14 D      0.35 0.13 0.1283    0.8949                                         Orion            
M68    85.75033  -9.85264 14 14 D      3.13 0.40 0.633     0.8427             irregular                   Orion            
M69    85.73450  -9.84767 14 14 P      1.67 0.27 0.9465    0.7853                                         Orion            
M70    85.73767  -9.84742 14 14 D      2.17 0.23 0.2725    0.541                                          Orion            
M71    85.70375  -9.83667 14 14 D      4.07 0.61 0.03994   0.6485             irregular                   Orion            
M72    85.49162  -9.83083 14 14 D      0.32 0.04 0.1976    0.8964                                         Orion            
M73    85.58917  -9.82892 14 14 D      5.61 0.64 0.1159    0.2642             irregular                   Orion            
M74    85.69204  -9.82847 14 14 D      2.31 0.37 0.05462   0.9736                                         Orion            
M75    85.69296  -9.80083 14 14 D      6.12 0.80 0.038     0.01229            irregular                   Orion            
M76    85.70367  -9.79517 14 14 P      6.24 0.81 0.1598    0.3384             irregular                   Orion            
M77    85.62083  -9.79239 14 14 P      8.39 1.65 0.2753    0.7214             irregular                   Orion            
M78    85.69875  -9.78944 14 14 D      0.32 0.05 0.03895   0.01504                                        Orion            
M79    85.73617  -9.78294 14 14 D      4.75 0.64 0.005145  0.0001449 curved                    3421 0.165 Orion            
M80    85.40992  -9.77792 14 14 D      4.75 0.49 0.6043    0.4227             irregular                   Orion            
M81    85.62438  -9.77756 14 14 D      5.42 0.56 0.05845   0.3053             irregular                   Orion            
M82    85.73279  -9.77675 14 14 D      0.37 0.15 0.1906    0.9986                                         Orion            
M83    85.69600  -9.77442 14 14 D      0.25 0.09 0.3817    0.2649                                         Orion            
M84    85.81275  -9.77294 14 14 D      4.71 0.52 0.3093    0.9318             irregular                   Orion            
M85    85.70058  -9.77125 14 14 D     12.22 1.39 0.000131  1.987E-06 linear   irregular  0.150            Orion            
M86    85.70496  -9.76697 14 14 D      1.37 0.24 0.2937    0.5959                                         Orion            
M87    85.71496  -9.76425 14 14 D      0.71 0.09 0.2099    0.1873                                         Orion            
M88    85.71842  -9.76103 14 14 D      3.39 0.25 0.5884    0.9652             irregular                   Orion            
M89    85.70467  -9.75956 14 14 P      4.20 0.36 0.02462   0.005131           irregular                   Orion            
M91    85.70575  -9.75419 14 14 D      0.73 0.28 0.7949    0.06318                                        Orion            
M92    85.69000  -9.75236 14 14 D      2.02 0.17 0.09151   0.8711                                         Orion            
M93    85.63642  -9.75183 14 14 D      2.41 0.23 0.4989    0.8916                                         Orion            
M94    85.24267  -9.75181 14 14 D      4.82 0.63 0.2734    0.7223             irregular                   Orion            
M95    85.67758  -9.75092 14 14 D      1.84 0.28 0.7608    0.8363                                         Orion            
M96    85.69938  -9.74747 14 14 D      4.88 0.31 0.3654    0.9343             irregular                   Orion            
M97    85.68404  -9.74692 14 14 D      4.66 0.46 0.5576    0.1897             irregular                   Orion            
M98    85.70608  -9.74436 14 14 D      6.57 0.52 0.08798   0.2414             burst                       Orion            
M99    85.59300  -9.73925 14 14 D      0.47 0.18 0.6111    0.6574                                         Orion            
M100   85.31879  -9.73733 14 14 D      0.73 0.07 0.7166    0.9244                                         Orion            
M101   85.30317  -9.66100 14 14 D      0.78 0.16 0.01808   0.005887                                       Orion            
M102   85.70617  -9.64497 14 14 D      1.12 0.23 0.2355    0.222                                          Orion            
M103   85.45783  -9.63108 14 14 P      0.83 0.27 9.789E-05 7.403E-05 linear             -0.027            Orion            
M104   85.17933  -9.61853 14 14 D      0.32 0.08 0.2539    0.1382                                         Orion            
M105   85.26354  -9.61436 14 14 D      1.39 0.22 0.9194    0.1067                                         Orion            
M106   85.17271  -9.60717 14 14 D      7.12 0.66 0.09635   0.5781             irregular                   Orion            
M107   85.12650  -9.59808 14 14 D      3.53 0.55 0.564     0.5102             irregular                   Orion            
M108   85.39004  -9.57906 14 14 D      0.86 0.18 0.5435    0.5502                                         Orion            
M109   85.21896  -9.57747 14 14 D      0.47 0.07 0.2945    0.3527                                         Orion            
M110   85.40125  -9.56642 14 14 D      0.39 0.21 0.9477    0.9957                                         Orion            
M111   85.51400  -9.54864 14 14 D      0.65 0.21 0.6997    0.224                                          Orion            
M112   85.26637  -9.53922 14 14 D      1.91 0.36 0.5868    0.9913                                         Orion            
M113   85.28812  -9.53725 14 14 D      2.13 0.32 0.4669    0.9507                                         Orion            
M114   85.22004  -9.53622 14 14 D      0.33 0.11 0.04106   0.01518                                        Orion            
M115   85.36542  -9.52808 14 14 D      3.69 0.52 0.09194   0.386              irregular                   Orion            
M116   85.41221  -9.52367 14 14 P      0.67 0.35 0.1483    0.9998                                         Orion            
M117   85.40296  -9.51281 14 14 D      2.85 0.34 0.6994    0.4627                                         Orion            
M118   85.31737  -9.50469 14 14 D      4.11 0.49 0.07469   0.08458            irregular                   Orion            
M119   85.29188  -9.49461 14 14 D      4.20 0.60 0.04166   0.4766             burst                       Orion            
M120   85.31137  -9.48217 14 14 D      3.98 0.37 0.6072    0.01645            irregular                   Orion            
M121   85.21671  -9.46925 14 14 D      4.78 0.70 0.2322    0.6215             irregular                   Orion            
M123   85.21842  -9.45739 14 14 D      2.10 0.22 0.02121   0.01365                                        Orion            
M124   85.40767  -9.43844 14 14 D      1.55 0.19 0.3944    0.1592             burst                       Orion            
M125   85.50362  -9.42089 14 14 P      1.41 0.17 7.69E-06  2.996E-06 linear             -0.023            Orion            
M126   85.25817  -9.39831 14 14 D      0.67 0.12 0.07178   0.1317                                         Orion            
M127   85.20217  -9.39631 14 14 D      2.25 0.26 0.2601    0.7142                                         Orion            
M128   85.36754  -9.39458 14 14 D      1.90 0.30 0.01337   0.0002678                                      Orion            
M129   85.26721  -9.38872 14 14 D      0.63 0.05 0.04478   0.01452                                        Orion            
M130   85.14883  -9.37889 14 14 D      3.89 1.02 0.04896   0.03093            irregular                   Orion            
M132   85.77967  -9.37353 14 14 D      6.38 1.12 0.1237    0.4397             irregular                   Orion            
M133   85.66600  -9.36272 14 14 D      4.26 0.31 0.001351  0.04641   curved                    2172 0.121 Orion            
M135   85.68788  -9.34500 14 14 D     11.68 0.91 0.09209   0.5022             burst                       Orion            
M136   85.23946  -9.34203 14 14 D      4.30 1.01 0.5235    0.5728             irregular                   Orion            
M137   85.15571  -9.34186 14 14 D      3.02 0.61 0.2768    0.4432             irregular                   Orion            
M138   85.20608  -9.34067 14 14 P      0.41 0.13 0.8041    0.9274                                         Orion            
M139   85.12900  -9.33764 14 14 D      1.88 0.27 0.192     0.8757                                         Orion            
M140   85.19137  -9.33600 14 14 D      0.90 0.21 0.02131   0.5207                                         Orion            
M141   85.24646  -9.32981 14 14 D      1.77 0.12 0.4295    0.1963                                         Orion            
M143   85.27300  -9.31328 14 14 D      2.81 0.29 0.1422    0.9381                                         Orion            
M145   85.24446  -9.30200 14 14 D      2.67 0.20 0.6923    0.7846                                         Orion            
M146   85.41542  -9.29036 14 14 D      0.42 0.10 0.002366  0.9917                                         Orion            
M148   85.12279  -9.28428 14 14 D      2.97 0.53 0.7139    0.423              burst                       Orion            
M149   85.29221  -9.26522 14 14 D      3.97 0.35 0.1621    0.52               irregular                   Orion            
M150   85.68029  -9.25856 14 14 P      0.33 0.13 0.5145    0.09664                                        Orion            
M151   85.28817  -9.23456 14 14 D      2.87 0.32 0.5255    0.8326                                         Orion            
M152   85.24329  -9.23042 14 14 D      1.36 0.19 0.275     0.9767                                         Orion            
M153   85.73271  -9.22528 14 14 P      9.92 1.98 0.6894    0.9882             irregular                   Orion            
M154   85.26121  -9.20794 14 14 D      4.36 0.38 0.4561    0.967              irregular                   Orion            
M155   85.66221  -9.20156 14 14 D      0.71 0.11 0.03999   0.01596                                        Orion            
M156   85.31646  -9.19919 14 14 D      8.38 0.49 0.06767   0.9903             irregular                   Orion            
M157   85.59413  -9.19847 14 14 D      8.79 1.38 0.8244    0.2269             irregular                   Orion            
M159   85.68233  -9.17731 14 14 D      3.32 0.31 0.01033   0.3926             irregular                   Orion            
M160   85.69912  -9.17714 14 14 D      6.12 0.44 0.04807   0.05098            irregular                   Orion            
M161   85.51708  -9.14503 14 14 D      5.59 0.48 0.1901    0.6567             irregular                   Orion            
M162   85.40575  -9.13083 14 14 D      0.36 0.03 0.08785   0.5341                                         Orion            
M163   85.21283  -9.10647 14 14 P     21.45 3.58 0.9095    0.3367             irregular                   Orion            
M164   85.22450  -9.10114 14 14 D      2.12 0.62 0.03728   0.1743                                         Orion            
M165   85.12733  -9.09881 14 14 D      3.30 0.56 0.1564    0.7967             irregular                   Orion            
M166   85.23996  -9.09717 14 14 D      0.45 0.18 0.2651    0.5745                                         Orion            
M167   85.88704  -9.05019 14 14 D      0.33 0.09 0.01943   0.002026                                       Orion            
M168   85.54054  -9.02769 14 14 D      0.70 0.09 0.09181   0.4441                                         Orion            
M169   85.40512  -9.02650 14 14 D      0.38 0.13 0.4595    0.6756                                         Orion            
M170   85.29629  -9.02144 14 14 D      0.70 0.21 0.04084   0.01401                                        Orion            
M171   85.30171  -9.01878 14 14 D      7.69 0.83 0.01394   0.2514             drop                        Orion            
M172   86.06646  -9.00772 14 14 D      2.22 0.22 0.4265    0.8373                                         Orion            
M173   85.34679  -8.99517 14 14 D      1.72 0.35 0.04059   0.5487                                         Orion            
M175   85.30050  -8.98131 14 14 D      2.88 0.47 0.874     0.127                                          Orion            
M177   85.36038  -8.97758 14 14 D      4.89 0.38 0.9289    0.222              irregular                   Orion            
M178   85.29925  -8.95853 14 14 P      1.25 0.33 0.007919  0.001646  curved                    4800 0.103 Orion            
M179   85.72400  -8.95764 14 14 D      2.55 0.39 0.2864    0.9989                                         Orion            
M180   85.29963  -8.95089 14 14 P      2.44 0.46 0.3776    0.8074                                         Orion            
M181   85.20838  -8.94439 14 14 D      0.38 0.20 0.02575   0.0005991                                      Orion            
M182   85.35208  -8.94225 14 14 D      1.88 0.28 0.07186   0.1774                                         Orion            
M183   86.04196  -8.93028 14 14 P      0.23 0.05 0.4858    0.9917                                         Orion            
M184   85.66550  -8.91383 14 14 D      1.09 0.17 0.07525   0.2695                                         Orion            
M185   85.10471  -8.90592 14 14 D      4.37 0.31 0.3941    0.9184             irregular                   Orion            
M186   85.15367  -8.89661 14 14 D      0.40 0.03 0.02651   0.001201                                       Orion            
M187   85.64392  -8.89394 14 14 D      2.10 0.38 0.9156    0.7387             burst                       Orion            
M188   85.30233  -8.87944 14 14 D      0.80 0.16 0.03191   0.00622                                        Orion            
M189   85.73083  -8.87231 14 14 D      1.32 0.50 0.5283    0.2707             drop                        Orion            
M190   85.17500  -8.87178 14 14 D      0.86 0.17 0.3307    0.9949                                         Orion            
M192   85.20363  -8.85425 13 13 D      1.67 0.34 0.08426   0.8263                                         Orion            
M193   85.19942  -8.85119 14 14 D      1.03 0.15 0.2927    0.9375                                         Orion            
M194   85.20029  -8.84553 14 14 D      4.95 0.71 0.005792  0.6758    curved                    2657 0.215 Orion            
M195   85.22004  -8.84314 14 14 D      4.41 0.52 0.07502   0.9566             irregular                   Orion            
M197   85.66075  -8.83850 14 14 P      5.28 0.34 0.03472   0.005729           irregular                   Orion            
M198   85.67663  -8.80383 14 14 D      3.52 0.22 0.0005745 0.05383   curved                    3421 0.090 Orion            
M199   85.76200  -8.79706 14 14 P      1.62 0.29 0.5103    0.7928                                         Orion            
M200   85.10721  -8.78103 14 14 P      0.28 0.17 0.01972   0.02642                                        Orion            
M201   85.79242  -8.76886 14 14 P      2.14 0.17 0.08022   0.5021                                         Orion            
M202   85.67946  -8.75981 14 14 D      1.25 0.13 0.6464    0.1533                                         Orion            
M203   85.67917  -8.75914 14 14 D      1.28 0.13 0.6466    0.1635                                         Orion            
M205   85.87925  -8.73986 14 14 D      0.40 0.19 0.3104    0.6235                                         Orion            
M206   85.75371  -8.73844 14 14 D     12.67 0.82 0.01384   0.02656            burst                       Orion            
M207   85.71967  -8.73686 14 14 P      3.54 0.85 0.8056    0.6403             irregular                   Orion            
M208   85.27596  -8.73492 14 14 D      0.38 0.10 0.143     0.06542                                        Orion            
M209   85.37713  -8.73303 14 14 D      0.25 0.11 0.3846    0.1749                                         Orion            
M211   85.37188  -8.71786 14 14 P      1.50 0.17 0.03099   0.4502                                         Orion            
M212   85.37408  -8.71278 14 14 P      3.92 0.54 0.9484    0.3508             irregular                   Orion            
M213   85.72038  -8.69478 14 14 D     18.47 1.33 0.1425    0.785              burst                       Orion            
M214   85.75375  -8.68731 14 14 D      0.61 0.15 0.03645   0.0543                                         Orion            
M215   85.65954  -8.68381 14 14 D      3.99 0.44 0.4159    0.95               irregular                   Orion            
M216   85.39979  -8.68283 14 14 D      4.91 0.33 0.1482    1                  irregular                   Orion            
M217   85.33146  -8.67742 14 14 D      1.34 0.23 0.2662    0.9593                                         Orion            
M219   85.37646  -8.67156 14 14 P      2.32 0.67 0.01086   0.004432                                       Orion            
M221   85.38342  -8.66936 14 14 P      5.69 0.57 5.741E-05 2.034E-06 linear             -0.068            Orion            
M223   85.66992  -8.66906 14 14 D      7.71 0.61 0.04073   0.3149             irregular                   Orion            
M224   85.70037  -8.66897 14 14 P      3.89 0.85 0.09194   0.977              irregular                   Orion            
M225   85.69204  -8.66689 14 14 D      1.40 0.18 0.9653    0.555                                          Orion            
M226   85.72804  -8.66653 14 14 D      0.44 0.12 0.08726   0.5538                                         Orion            
M227   85.71033  -8.66597 14 14 D      7.16 0.76 0.8089    0.6162             irregular                   Orion            
M228   85.71871  -8.65461 14 14 D      3.63 0.28 0.2947    0.4126             irregular                   Orion            
M230   85.34554  -8.65306 14 14 D      6.75 0.60 0.005873  0.9897    periodic irregular         223 0.242 Orion            
M231   85.76633  -8.65256 14 14 D      5.33 0.45 0.4885    0.4655             irregular                   Orion            
M232   85.70825  -8.65078 14 14 D      3.20 0.26 0.7096    0.03162            irregular                   Orion            
M233   85.71425  -8.65053 14 14 D      0.94 0.17 0.6633    0.4084                                         Orion            
M235   85.65496  -8.64631 14 14 D      0.75 0.26 0.04864   0.3759                                         Orion            
M236   85.70292  -8.64189 14 14 D      1.54 0.22 0.06908   0.1913                                         Orion            
M237   85.71025  -8.64142 14 14 D      0.96 0.17 0.8169    0.0991                                         Orion            
M238   85.52267  -8.64122 14 14 D      1.20 0.09 0.175     0.3399                                         Orion            
M241   85.69737  -8.63572 14 14 D      2.13 0.28 0.1937    0.7098                                         Orion            
M242   85.74279  -8.63483 14 14 P      1.25 0.19 0.1172    0.2281                                         Orion            
M244   85.38471  -8.63208 14 14 P      4.52 0.38 0.4124    0.6199             irregular                   Orion            
M245   85.73492  -8.62933 14 14 D      0.25 0.06 0.6128    0.2959                                         Orion            
M246   85.74317  -8.62875 14 14 P      2.83 0.38 0.001779  4.259E-05 linear             -0.039            Orion            
M247   85.47350  -8.62867 14 14 D      1.74 0.15 0.8258    0.5705                                         Orion            
M248   85.74329  -8.62822 14 14 D      2.94 0.38 0.001675  5.314E-05 linear             -0.040            Orion            
M250   85.42679  -8.61867 14 14 D      5.32 0.91 0.6783    0.00859            irregular                   Orion            
M251   85.72804  -8.61778 14 14 D      2.25 0.40 0.01851   0.004918                                       Orion            
M253   86.18133  -8.61483 14 14 D      4.06 0.30 0.5001    0.3974             irregular                   Orion            
M254   85.36329  -8.61275 14 14 D      1.84 0.19 0.2145    0.5816                                         Orion            
M255   85.69679  -8.61017 14 14 P      4.38 0.51 0.007289  0.001369  curved                    4800 0.149 Orion            
M257   85.39238  -8.59103 14 14 P      0.41 0.23 0.4458    0.2767                                         Orion            
M260   85.92912  -8.57500 14 14 D      0.47 0.20 0.4914    0.7089                                         Orion            
M261   85.93171  -8.57117 14 14 D      7.08 0.71 0.007004  0.001594  curved   irregular        4800 0.243 Orion            
M262   85.79471  -8.56536 14 14 D      3.12 0.40 0.1881    0.894              irregular                   Orion            
M263   85.68758  -8.56008 14 14 D      0.78 0.08 0.7923    0.0517                                         Orion            
M264   85.35454  -8.55997 14 14 D      1.13 0.31 0.02556   0.005987                                       Orion            
M265   85.34396  -8.55772 14 14 D      1.43 0.47 0.02169   0.001189                                       Orion            
M266   85.20413  -8.55597 14 14 P      1.21 0.35 0.6889    0.0009302                                      Orion            
M267   85.62746  -8.54864 14 14 D     23.14 1.11 0.002964  0.03054   curved   irregular        4800 0.440 Orion            
M268   85.73142  -8.54675 14 14 P      1.35 0.20 0.1904    0.9756                                         Orion            
M269   85.80629  -8.51681 14 14 D      2.19 0.23 0.8452    0.3669                                         Orion            
M270   85.78992  -8.49086 14 14 P     14.22 1.84 0.003626  0.001646  curved   irregular        4800 0.502 Orion            
M271   85.66392  -8.44119 14 14 D      0.63 0.07 0.03029   0.001931                                       Orion            
M272   85.65704  -8.42094 14 14 D      3.44 0.35 0.1172    0.7432             irregular                   Orion            
M274   85.73729  -8.38058 14 14 D      3.80 0.32 0.326     0.9914             irregular                   Orion            
M276   85.43692  -8.35853 14 14 D      2.56 0.42 0.933     0.5204                                         Orion            
M277   85.71321  -8.35447 14 14 D      0.60 0.16 0.7641    0.7965                                         Orion            
M278   85.72329  -8.33961 14 14 D      5.68 0.49 0.1439    0.02689            irregular                   Orion            
M279   85.94354  -8.31444 14 14 D      3.92 0.37 0.8365    0.7829             irregular                   Orion            
M280   85.73838  -8.30794 14 14 D      0.47 0.09 0.6793    0.866                                          Orion            
M281   85.69288  -8.30533 14 14 D      0.75 0.08 0.02815   0.007449                                       Orion            
M282   85.76825  -8.30300 14 14 D      3.35 0.33 0.8381    0.3583             irregular                   Orion            
M283   85.73913  -8.29614 14 14 D      0.26 0.11 0.6904    0.5095                                         Orion            
M284   85.14025  -8.29539 14 14 D      4.15 0.46 0.0141    0.4533             irregular                   Orion            
M285   85.76475  -8.29175 14 14 D      0.53 0.19 0.6267    0.3053                                         Orion            
M286   85.70592  -8.28533 14 14 D      0.60 0.26 0.3395    0.1335                                         Orion            
M287   85.69604  -8.28528 14 14 P      2.96 0.43 0.003754  0.05407   curved                    2172 0.159 Orion            
M288   85.81846  -8.28192 14 14 D      0.47 0.26 0.6624    0.427                                          Orion            
M290   85.76896  -8.27756 14 14 D      3.14 0.40 0.1422    0.1264             irregular                   Orion            
M291   85.65925  -8.27650 14 14 D      1.79 0.14 0.7933    0.2892                                         Orion            
M292   85.70192  -8.27625 14 14 P      0.93 0.49 3.672E-05 5.223E-06                                      Orion            
M294   85.67533  -8.25419 14 14 D      3.55 0.42 0.03753   0.02239            irregular                   Orion            
M295   85.60825  -8.25064 14 14 D      0.72 0.21 0.7274    0.908                                          Orion            
M296   85.64829  -8.25050 14 14 D      2.60 0.32 0.419     0.8001                                         Orion            
M297   85.68950  -8.23822 14 14 D      0.63 0.14 0.5263    0.07756                                        Orion            
M298   85.08079  -8.23789 14 14 D      3.45 0.53 0.02158   0.6056             irregular                   Orion            
M299   85.70817  -8.23767 14 14 D      0.43 0.07 0.03964   0.007179                                       Orion            
M301   85.08700  -8.23200 14 14 P      6.32 1.17 0.3659    0.1056             irregular                   Orion            
M302   85.81383  -8.22767 14 14 D      0.36 0.17 0.2252    0.2133                                         Orion            
M303   85.55946  -8.22275 14 14 D      0.33 0.14 0.0748    0.2304                                         Orion            
M304   85.80588  -8.21844 14 14 D      0.24 0.13 0.04151   0.6363                                         Orion            
M305   85.37429  -8.21717 14 14 D      0.62 0.22 0.8881    0.9631                                         Orion            
M306   85.73979  -8.21200 14 14 D      0.20 0.07 0.4102    0.1356                                         Orion            
M307   85.70746  -8.20286 14 14 D      2.61 0.26 0.1377    0.9223                                         Orion            
M308   85.53342  -8.20067 14 14 D      1.60 0.22 0.5485    0.9356                                         Orion            
M309   85.54508  -8.19331 14 14 D      0.30 0.10 0.06978   0.03955                                        Orion            
M310   85.78542  -8.19222 14 14 D     10.00 1.12 0.5122    0.3203             irregular                   Orion            
M311   85.52150  -8.19072 14 14 D      2.18 0.32 0.05727   0.9608                                         Orion            
M313   85.10717  -8.18800 14 14 D      4.08 0.37 0.3428    0.5671             irregular                   Orion            
M315   85.20217  -8.18583 14 14 D      2.05 0.30 0.03149   0.2664                                         Orion            
M316   85.61450  -8.18431 14 14 D      0.35 0.08 0.161     0.8195                                         Orion            
M317   85.62858  -8.17933 14 14 D      0.93 0.21 0.5449    0.07887                                        Orion            
M318   85.69137  -8.17792 14 14 D      1.23 0.34 0.03578   0.8316                                         Orion            
M319   85.69737  -8.16911 14 14 P      6.42 0.73 0.001669  2.14E-05  linear             -0.085            Orion            
M320   85.55629  -8.16708 14 14 D      2.30 0.25 0.6432    0.642                                          Orion            
M321   85.64167  -8.16661 14 14 D     19.35 1.35 0.002159  0.0002318 curved   irregular        4800 0.392 Orion            
M322   85.60596  -8.16531 14 14 D      2.67 0.32 0.3231    0.2848                                         Orion            
M323   85.61487  -8.16453 14 14 D      2.96 0.37 0.1459    0.4017                                         Orion            
M324   85.19633  -8.16328 14 14 P      1.59 0.39 0.002006  0.9922    curved                    2172 0.129 Orion            
M325   85.68058  -8.16311 14 14 D      0.36 0.27 0.4288    0.3879                                         Orion            
M326   85.63775  -8.16067 14 14 D      1.34 0.19 0.08214   0.9442                                         Orion            
M328   85.68325  -8.15742 14 14 D      4.77 0.33 0.06508   0.1336             irregular                   Orion            
M329   85.82729  -8.15678 14 14 D      0.52 0.10 0.707     0.5557                                         Orion            
M330   85.74642  -8.15658 14 14 D      2.42 0.21 0.07242   0.05819                                        Orion            
M331   85.59471  -8.15656 14 14 D      0.31 0.09 0.05417   0.563                                          Orion            
M332   85.59838  -8.15286 14 14 D      3.59 0.43 0.9644    0.6455             irregular                   Orion            
M335   85.71796  -8.14864 14 14 D      0.93 0.22 0.9139    0.9349                                         Orion            
M336   85.60729  -8.14725 14 14 D      3.17 0.33 0.3771    0.08846            irregular                   Orion            
M337   85.02158  -8.14325 14 14 D      2.97 1.12 0.8402    0.8469                                         Orion            
M338   85.13379  -8.14175 14 14 D      0.25 0.15 0.1582    0.09518                                        Orion            
M339   85.58988  -8.14161 14 14 D      3.44 0.33 0.8629    0.343              irregular                   Orion            
M340   85.63138  -8.13972 14 14 D      2.13 0.19 0.4835    0.8147                                         Orion            
M341   85.39767  -8.13958 14 14 P     13.69 1.31 0.7441    0.9998             irregular                   Orion            
M342   85.30837  -8.13261 14 14 D      3.46 0.22 0.01608   0.7813             irregular                   Orion            
M343   85.54267  -8.13028 14 14 D      0.36 0.10 0.673     0.07382                                        Orion            
M345   85.59867  -8.12983 14 14 D      0.40 0.15 0.1071    0.9384                                         Orion            
M347   85.71521  -8.12808 14 14 D      2.03 0.38 0.719     0.3937                                         Orion            
M348   85.11312  -8.12683 14 14 D      7.29 0.57 0.03224   0.02083            irregular                   Orion            
M349   85.18400  -8.12633 14 14 D      3.26 0.43 0.01768   0.6779             irregular                   Orion            
M350   85.10400  -8.12583 14 14 D      1.35 0.20 0.1239    0.9321                                         Orion            
M351   85.19412  -8.12025 14 14 D      0.40 0.06 0.02073   0.7284                                         Orion            
M352   85.20350  -8.11589 14 14 P      3.42 0.27 0.003924  0.0002551 curved                    4800 0.087 Orion            
M354   85.18858  -8.11169 14 14 P      1.85 0.57 0.5604    0.07631                                        Orion            
M355   85.18762  -8.11094 13 13 D      1.49 0.45 0.5017    0.07189                                        Orion            
M356   85.62908  -8.11056 14 14 D      4.66 0.51 0.1257    0.612              irregular                   Orion            
M357   85.68383  -8.10731 14 14 D      6.52 0.66 0.8133    0.09054            irregular                   Orion            
M358   85.20800  -8.10231 14 14 P      3.24 0.52 0.4253    0.5993             irregular                   Orion            
M359   85.75667  -8.10100 14 14 D      1.97 0.39 0.03512   0.04018            burst                       Orion            
M360   85.69912  -8.10094 14 14 D      1.03 0.24 0.5009    0.39               burst                       Orion            
M361   85.24883  -8.10092 14 14 D      0.83 0.08 0.8761    0.3774                                         Orion            
M362   85.25829  -8.10053 14 14 P      3.02 0.27 0.8803    0.9835             irregular                   Orion            
M364   85.20021  -8.09964 14 14 D      0.99 0.15 0.07205   0.05519                                        Orion            
M365   85.69658  -8.09914 14 14 D      4.74 0.72 0.5271    0.9734             irregular                   Orion            
M367   85.35558  -8.09856 14 14 P      1.48 0.32 0.02612   0.06369                                        Orion            
M368   85.22025  -8.09689 14 14 P      2.03 0.26 0.5266    0.8619                                         Orion            
M369   85.21071  -8.09686 14 14 D      1.55 0.25 0.1012    0.978                                          Orion            
M370   85.61487  -8.09061 14 14 D      0.64 0.17 0.8962    0.8526                                         Orion            
M371   85.19250  -8.09014 14 14 D      2.13 0.31 0.3699    0.4109                                         Orion            
M372   85.53021  -8.09008 14 14 D      0.72 0.11 0.6883    0.997                                          Orion            
M373   85.22504  -8.08694 14 14 P      3.82 0.56 0.06569   0.04104            irregular                   Orion            
M374   85.28842  -8.08544 14 14 D      0.40 0.19 0.4448    0.3281                                         Orion            
M375   85.58154  -8.08544 14 14 D      1.58 0.20 0.08637   0.3789                                         Orion            
M376   85.19504  -8.08183 14 14 D      2.10 0.28 0.01644   0.09962                                        Orion            
M377   85.75733  -8.08058 14 14 D      5.97 0.63 0.9046    0.5815             irregular                   Orion            
M378   85.37738  -8.07997 14 14 D      2.18 0.36 0.04136   0.1021                                         Orion            
M380   85.22354  -8.07317 14 14 D      2.05 0.46 0.03344   0.9719             burst                       Orion            
M381   85.37042  -8.07031 14 14 D      3.63 0.35 0.002573  0.0006525 curved                    4800 0.119 Orion            
M382   85.69763  -8.06817 14 14 D      2.80 0.40 0.008509  0.2316    curved                    2172 0.145 Orion            
M383   85.15554  -8.06750 14 14 D      0.93 0.38 0.2309    0.5144                                         Orion            
M384   85.37587  -8.06153 14 14 P      3.90 0.79 0.0919    0.7939             irregular                   Orion            
M385   85.37071  -8.05717 14 14 P     14.05 1.68 0.04165   0.07197            irregular                   Orion            
M386   85.36100  -8.05350 14 14 P      7.68 0.74 0.01705   0.0278             irregular                   Orion            
M387   85.17071  -8.03850 14 14 D      5.80 0.40 0.05392   0.03367            irregular                   Orion            
M388   85.64292  -8.03672 14 14 D      0.24 0.04 0.7132    0.3769                                         Orion            
M390   84.71450  -8.02431 14 14 D      3.78 0.49 0.1739    0.9196             irregular                   Orion            
M391   85.45812  -8.02403 14 14 P      4.31 0.56 0.02619   0.1424             irregular                   Orion            
M392   85.46796  -8.02278 14 14 P      0.43 0.23 0.0003537 1.462E-05                                      Orion            
M393   85.35821  -8.02106 14 14 P      1.21 0.25 0.975     0.7528                                         Orion            
M394   85.54604  -8.01819 14 14 D      1.44 0.31 0.9446    0.7531             burst                       Orion            
M395   85.52321  -8.01817 14 14 D      8.02 0.76 0.09077   0.4095             burst                       Orion            
M396   85.36000  -8.01725 14 14 P      7.54 1.09 0.1357    0.1202             irregular                   Orion            
M397   85.36275  -8.01522 14 14 P      4.72 0.59 0.2637    0.6086             irregular                   Orion            
M398   85.15971  -8.01000 14 14 P      6.23 0.46 0.1421    0.1046             irregular                   Orion            
M399   85.45717  -8.00892 14 14 D      0.36 0.16 0.5052    0.493                                          Orion            
M400   85.42363  -8.00511 14 14 D      1.66 0.58 0.04126   0.09882                                        Orion            
M401   85.24629  -8.00397 14 14 P      2.89 0.71 0.782     0.9704                                         Orion            
M402   85.38913  -7.99894 14 14 D      6.81 0.58 0.04472   0.09327            irregular                   Orion            
M403   85.47767  -7.98678 14 14 D      3.28 0.35 0.09075   0.6852             irregular                   Orion            
M404   85.56075  -7.98275 14 14 D      2.31 0.17 0.03883   0.06572                                        Orion            
M406   85.34525  -7.98222 14 14 P      3.21 0.25 0.2948    0.7426             irregular                   Orion            
M407   85.61038  -7.98081 14 14 D      1.79 0.36 0.1696    0.9842                                         Orion            
M408   85.55954  -7.97644 14 14 D      1.95 0.34 0.5114    0.5125                                         Orion            
M409   85.10563  -7.97575  8  8 D      0.93 0.18 0.7067    0.5205                                         Orion            
M410   85.62142  -7.97492 14 14 D      0.39 0.04 0.2828    0.3912                                         Orion            
M411   85.43212  -7.97289 14 14 D      5.12 0.35 0.6786    0.9968             irregular                   Orion            
M412   85.43667  -7.97092 14 14 D      0.91 0.08 0.2035    0.0101                                         Orion            
M413   85.34204  -7.96750 14 14 P      0.69 0.11 0.0328    0.001505                                       Orion            
M415   85.10946  -7.95389 14 14 D      0.31 0.14 0.8121    0.55                                           Orion            
M416   85.45508  -7.95339 14 14 D      2.02 0.22 0.02613   0.0318             burst                       Orion            
M417   85.33758  -7.95178 14 14 P      0.30 0.13 0.5605    0.1456                                         Orion            
M418   85.53679  -7.94853 14 14 D      0.72 0.15 0.3729    0.4885                                         Orion            
M420   85.35925  -7.94767 14 14 P      2.15 0.30 0.07459   0.2718                                         Orion            
M421   85.08554  -7.94433 14 14 D      3.02 0.56 0.08315   0.8324             irregular                   Orion            
M422   85.08454  -7.94025 14 14 D      2.80 0.87 0.01331   0.4097                                         Orion            
M424   85.51221  -7.93908 14 14 D     14.18 0.94 0.0238    0.3251             irregular                   Orion            
M425   85.43996  -7.93194 14 14 D      2.34 0.33 0.7521    0.4317                                         Orion            
M426   85.33279  -7.92961 14 14 P      4.93 0.40 0.03761   0.01251            irregular                   Orion            
M427   85.36025  -7.92831 14 14 D      0.91 0.15 0.1696    0.9933                                         Orion            
M428   85.11592  -7.92675 14 14 D      5.28 0.49 0.9425    0.4954             irregular                   Orion            
M429   85.10396  -7.92650 14 14 D      6.55 1.18 0.0008579 0.0004431 curved   irregular        4800 0.494 Orion            
M430   85.32871  -7.92475 14 14 P      1.48 0.21 0.03454   0.3659                                         Orion            
M431   85.33383  -7.92328 14 14 D      2.60 0.19 0.2795    0.03211                                        Orion            
M432   85.35608  -7.92194 13 13 P      2.30 0.51 0.8354    0.2868                                         Orion            
M433   85.35217  -7.91869 14 14 P      1.49 0.25 0.02898   0.3065                                         Orion            
M434   85.38842  -7.91725 14 14 D      4.26 0.36 0.06069   0.01159            irregular                   Orion            
M436   85.08633  -7.91658 14 14 P      3.55 0.63 0.08217   0.1941             irregular                   Orion            
M437   85.16887  -7.91106 14 14 P      2.73 0.80 0.02988   0.3143                                         Orion            
M438   85.37483  -7.90586 14 14 D      5.89 0.53 0.001995  0.05775   curved                    2657 0.175 Orion            
M439   85.35296  -7.90236 14 14 P      2.18 0.30 0.1193    0.775                                          Orion            
M440   85.36987  -7.89750 14 14 P      3.22 0.22 0.09181   0.481              irregular                   Orion            
M441   85.33104  -7.89658 14 14 D      2.59 0.42 0.05432   0.04611                                        Orion            
M443   85.05883  -7.89633 14 14 D      1.05 0.12 0.6591    0.7446                                         Orion            
M445   85.34987  -7.89500 14 14 P      2.75 0.48 0.05213   0.04424                                        Orion            
M446   85.32954  -7.89372 14 14 D      1.41 0.20 0.0275    0.004289                                       Orion            
M447   85.29921  -7.89328 14 14 P      0.41 0.10 0.2229    0.7906                                         Orion            
M448   85.34054  -7.88786 14 14 D      2.37 0.26 0.1559    0.9921                                         Orion            
M449   85.33467  -7.88628 14 14 P      1.71 0.15 0.3833    0.9636                                         Orion            
M450   84.94179  -7.88347 14 14 D      0.83 0.17 0.993     0.3557                                         Orion            
M452   85.51812  -7.87333 14 14 D      1.11 0.13 0.02428   0.0188                                         Orion            
M453   85.51854  -7.86381 14 14 D      0.30 0.10 0.1928    0.5306                                         Orion            
M454   85.31954  -7.85497 14 14 D      2.57 0.39 0.6338    0.634                                          Orion            
M456   84.90983  -7.85364 14 14 D      0.26 0.14 0.5776    0.2047                                         Orion            
M457   85.33192  -7.84472 14 14 P      9.76 0.79 0.5346    0.3067             irregular                   Orion            
M458   84.64658  -7.83878 14 14 D      4.33 0.29 0.08462   0.5227             irregular                   Orion            
M459   85.14946  -7.83594 14 14 D      0.32 0.23 0.03812   0.1249                                         Orion            
M460   84.61850  -7.83353 14 14 D      0.30 0.15 0.8162    0.8991                                         Orion            
M461   85.47525  -7.83144 14 14 D      0.34 0.03 0.06873   0.1315                                         Orion            
M462   85.32412  -7.83106 14 14 D      1.91 0.13 0.2123    0.8891                                         Orion            
M463   85.35771  -7.83072 14 14 D     13.13 0.84 0.6847    0.871              irregular                   Orion            
M464   84.81183  -7.82892 14 14 D      2.55 0.28 0.8858    0.4775                                         Orion            
M465   85.18317  -7.82511 14 14 P      0.73 0.54 0.3242    0.9977                                         Orion            
M466   85.36671  -7.82289 14 14 D      2.38 0.31 0.4834    0.4688                                         Orion            
M467   85.34454  -7.82114 14 14 D      3.88 0.42 0.3424    0.7438             irregular                   Orion            
M468   85.07146  -7.82067 14 14 D      4.28 0.69 0.3695    0.3133             irregular                   Orion            
M469   85.16054  -7.81917 14 14 D      1.64 0.24 0.07526   0.2077             burst                       Orion            
M470   85.15146  -7.81861 14 14 P      0.97 0.37 0.8448    0.849                                          Orion            
M471   85.07692  -7.81853 14 14 D      1.94 0.17 0.05631   0.04896                                        Orion            
M472   84.91758  -7.81667 14 14 D      0.36 0.14 0.09463   0.16                                           Orion            
M473   85.06221  -7.81353 14 14 P      3.02 0.22 0.9235    0.1755             irregular                   Orion            
M474   85.18158  -7.81328 14 14 D      5.10 0.37 0.001952  0.004726  curved                    4800 0.135 Orion            
M475   85.07412  -7.80722 14 14 P      1.54 0.37 0.06329   0.6365                                         Orion            
M476   85.24962  -7.80444 14 14 D      8.13 0.79 0.3591    0.5076             irregular                   Orion            
M477   85.23937  -7.80244 14 14 D      1.94 0.28 0.6284    0.5417                                         Orion            
M478   85.24537  -7.80042 13 13 D      5.52 0.54 0.5246    0.1686             irregular                   Orion            
M479   85.16025  -7.79633 14 14 D      3.70 0.36 0.09204   0.811              irregular                   Orion            
M480   85.02608  -7.79569 14 14 D      2.02 0.31 0.03285   0.005695                                       Orion            
M481   85.27912  -7.78781 14 14 D      0.95 0.18 0.3193    0.9747                                         Orion            
M482   85.00987  -7.78672 14 14 P      0.23 0.13 0.3768    0.1317                                         Orion            
M483   85.27275  -7.78544 14 14 D      1.93 0.30 0.7771    0.7445                                         Orion            
M484   84.65242  -7.77622 14 14 D      5.05 0.42 0.2083    0.4964             irregular                   Orion            
M485   85.20550  -7.77569 14 14 D      1.24 0.13 0.04584   0.012                                          Orion            
M486   85.27942  -7.77289 14 14 D      4.48 0.48 0.09196   0.5908             irregular                   Orion            
M487   85.26925  -7.76114 14 14 D      0.50 0.04 0.6195    0.8174                                         Orion            
M488   85.18396  -7.75269 14 14 D      5.23 0.83 0.003308  0.2921    curved   irregular        2172 0.272 Orion            
M489   85.17879  -7.75053 14 14 P      4.59 0.72 0.03654   0.1106             irregular                   Orion            
M490   85.17179  -7.74922 14 14 D      0.33 0.11 0.07516   0.2346                                         Orion            
M491   85.18438  -7.74542 14 14 D      0.73 0.07 0.6864    0.2034                                         Orion            
M492   84.60375  -7.74364 14 14 D      0.34 0.18 0.5645    0.967                                          Orion            
M493   84.69925  -7.74239 14 14 D      2.24 0.19 0.5659    0.9805                                         Orion            
M494   85.18483  -7.73797 14 14 D      7.32 0.82 0.1337    0.8993             irregular                   Orion            
M495   84.90125  -7.73086 14 14 D      3.24 0.28 0.874     0.7917             irregular                   Orion            
M496   85.26696  -7.72733 14 14 D      5.54 0.50 0.05607   0.3442             irregular                   Orion            
M497   85.24925  -7.72069 14 14 D      0.42 0.10 0.002689  0.2935                                         Orion            
M498   85.10258  -7.71897 14 14 P      5.82 0.42 0.04614   0.06783            irregular                   Orion            
M499   85.36254  -7.70939 14 14 P      0.38 0.09 0.02233   0.01655                                        Orion            
M500   85.37525  -7.67881 14 14 P      0.58 0.24 0.0007737 0.0001456                                      Orion            
M501   85.09829  -7.67367 14 14 D      0.49 0.11 0.2043    0.9214                                         Orion            
M502   85.11583  -7.66372 14 14 D      0.58 0.09 0.002792  0.0007796                                      Orion            
M503   85.14862  -7.66303 14 14 D      1.43 0.11 0.01093   0.9485                                         Orion            
M504   85.15579  -7.66008 14 14 D      2.19 0.27 0.4863    0.00462                                        Orion            
M505   84.48087  -7.65814 14 14 D      3.16 0.46 0.3379    0.6202             irregular                   Orion            
M506   84.60842  -7.63308 14 14 D      1.47 0.13 0.01661   0.04399                                        Orion            
M507   85.13829  -7.62878 14 14 D      0.30 0.14 0.09105   0.5303                                         Orion            
M508   84.99683  -7.62581 14 14 D      0.83 0.10 0.002475  0.2576                                         Orion            
M509   85.10871  -7.62556 14 14 P      5.87 0.86 0.8708    0.9927             irregular                   Orion            
M510   85.13025  -7.61700 14 14 D      3.90 0.33 0.1488    0.8024             irregular                   Orion            
M511   84.47196  -7.56250 14 14 D      0.50 0.20 0.4738    0.8554                                         Orion            
M512   85.05746  -7.53781 14 14 D     15.49 0.93 0.7978    0.9969             burst                       Orion            
M513   85.22612  -7.53006 14 14 D      0.50 0.20 0.1467    0.07672                                        Orion            
M514   84.99458  -7.52003 14 14 P      1.78 0.13 0.02814   0.3443                                         Orion            
M516   84.63604  -7.51447 14 14 D      1.66 0.17 0.3451    0.9503                                         Orion            
M517   85.04817  -7.51133 14 14 D      2.76 0.27 0.7117    0.6832                                         Orion            
M518   84.98313  -7.50778 14 14 P      3.27 0.31 0.6564    0.008558           irregular                   Orion            
M520   84.97908  -7.50556 14 14 D      4.89 0.40 0.0165    0.0001838          irregular                   Orion            
M522   84.04875  -7.50311 14 14 D      2.63 0.47 0.00706   0.0001281 curved                    3421 0.164 Orion            
M523   84.97275  -7.50264 14 14 D      3.12 0.28 0.1925    0.9497             irregular                   Orion            
M524   84.98646  -7.50169 14 14 P      1.66 0.21 0.5453    0.2665                                         Orion            
M525   85.18613  -7.49847 14 14 D      4.81 0.75 0.1525    0.3938             irregular                   Orion            
M526   84.97942  -7.49361 14 14 D      1.02 0.13 0.05633   0.0466                                         Orion            
M529   84.99154  -7.48264 14 14 P      5.22 0.42 9.14E-05  9.023E-05 curved                    3420 0.187 Orion            
M530   85.06375  -7.47967 14 14 D     10.26 0.82 0.1464    0.9654             burst                       Orion            
M532   84.72704  -7.46439 14 14 D      2.20 0.32 0.334     0.6989                                         Orion            
M533   84.97804  -7.46225 14 14 D      1.69 0.25 0.4552    0.9933                                         Orion            
M534   85.03321  -7.46144 14 14 D      2.26 0.16 0.3604    0.665                                          Orion            
M535   85.04308  -7.46061 14 14 D      2.43 0.32 0.8542    0.1482                                         Orion            
M537   85.03658  -7.45769 14 14 P      3.56 0.62 0.1773    0.4735             irregular                   Orion            
M538   85.05088  -7.45069 14 14 D      3.18 0.30 0.01317   0.00553            irregular                   Orion            
M539   84.81275  -7.44994 14 14 D      1.24 0.14 0.2596    0.8635                                         Orion            
M540   84.84292  -7.44569 14 14 D      0.87 0.28 0.7302    0.1221                                         Orion            
M541   84.99221  -7.44478 14 14 D      4.91 0.52 0.02769   0.002083           irregular                   Orion            
M544   84.90738  -7.43975 14 14 D      0.69 0.06 0.5778    0.2265                                         Orion            
M545   84.83171  -7.43856 14 14 P      1.70 0.63 0.02729   0.03462                                        Orion            
M546   84.95454  -7.43811 14 14 D      5.21 0.82 0.2862    0.2683             irregular                   Orion            
M547   84.89783  -7.43792 14 14 D      1.63 0.12 0.579     0.5882                                         Orion            
M548   84.86275  -7.43706 14 14 D      1.90 0.35 0.7964    0.6844             burst                       Orion            
M550   84.89300  -7.43650 14 14 P     14.47 1.02 0.01658   0.0009034          irregular                   Orion            
M552   84.82525  -7.43642 14 14 D      2.82 0.19 0.009385  0.002939  curved                    4800 0.068 Orion            
M553   84.91875  -7.43431 14 14 D      0.44 0.09 0.02493   0.9718                                         Orion            
M556   85.08500  -7.43167 14 14 D      0.77 0.36 0.003188  0.4261                                         Orion            
M557   84.86400  -7.43158 14 14 D      1.00 0.21 0.3688    0.664                                          Orion            
M558   84.98542  -7.43097 14 14 P      7.79 0.60 0.01545   0.003607           irregular                   Orion            
M559   85.02142  -7.42883 14 14 D      2.12 0.29 0.3141    0.6064                                         Orion            
M561   84.99546  -7.42597 14 14 D      5.16 1.18 0.00407   0.07721   curved   irregular        4800 0.572 Orion            
M562   84.99125  -7.42031 14 14 P      3.29 0.27 0.7466    0.2256             irregular                   Orion            
M563   84.98054  -7.41106 14 14 D      0.69 0.32 0.9444    0.2897                                         Orion            
M564   84.04475  -7.40792 14 14 P      0.40 0.16 0.02273   0.03478                                        Orion            
M565   85.10004  -7.40786 14 14 D      0.22 0.09 0.0513    0.07235                                        Orion            
M567   84.98100  -7.40542 14 14 P      2.12 0.29 0.03675   0.4425                                         Orion            
M568   84.91033  -7.40469 14 14 D      1.55 0.18 0.0706    0.3071                                         Orion            
M569   84.40417  -7.40464 14 14 D      4.64 0.34 0.03322   0.08089            irregular                   Orion            
M570   84.86808  -7.40431 14 14 D      0.31 0.10 0.2554    0.9671                                         Orion            
M571   84.95163  -7.40414 14 14 D      2.35 0.41 0.5899    0.06726                                        Orion            
M572   84.97742  -7.40411 14 14 P      3.44 0.35 0.7752    0.9921             irregular                   Orion            
M573   85.02738  -7.40047 14 14 D      2.21 0.32 0.07429   0.1727             burst                       Orion            
M574   85.02725  -7.39964 14 14 D      2.19 0.32 0.07409   0.1638             burst                       Orion            
M575   84.96104  -7.39181 14 14 P      8.03 1.23 0.0008227 0.04204   curved   irregular        2657 0.411 Orion            
M576   84.92687  -7.38792 14 14 D      4.11 0.37 0.2112    0.7284             irregular                   Orion            
M577   84.88875  -7.38261 14 14 P      3.00 0.64 0.09256   0.02664            irregular                   Orion            
M578   85.18329  -7.37858 14 14 P      0.64 0.16 0.5086    0.04634                                        Orion            
M579   84.94092  -7.37700 14 14 D      2.38 0.34 0.4973    0.2093                                         Orion            
M580   84.68454  -7.37442 14 14 D      1.83 0.43 0.1251    0.7384                                         Orion            
M581   85.18788  -7.37364 14 14 D      2.45 0.40 0.6193    0.9854                                         Orion            
M582   84.88462  -7.37339 14 14 D      6.82 0.59 0.09681   0.5333             irregular                   Orion            
M583   84.94571  -7.37336 14 14 D      1.77 0.23 0.4546    0.8663                                         Orion            
M584   84.51725  -7.36786 14 14 D      1.85 0.21 0.6076    0.246                                          Orion            
M585   84.34450  -7.35689 14 14 D      1.98 0.42 0.02508   0.00237                                        Orion            
M586   84.71825  -7.35261 14 14 D      1.03 0.32 0.3512    0.5377                                         Orion            
M588   84.57983  -7.34742 14 14 D      3.53 0.30 0.5511    0.9435             irregular                   Orion            
M589   83.91396  -7.34400 14 14 D      1.10 0.20 0.9205    0.5528                                         Orion            
M590   84.86912  -7.34197 14 14 D      3.18 0.30 1.727E-05 0.5728    curved                    3421 0.124 Orion            
M592   84.91263  -7.34139 14 14 D      3.27 0.29 0.005179  0.0151    curved                    2657 0.091 Orion            
M593   84.91033  -7.34022 14 14 D      2.71 0.33 0.02545   0.8999                                         Orion            
M595   84.75392  -7.33961 14 14 P      6.65 0.76 0.04369   0.05189            irregular                   Orion            
M596   84.93079  -7.33919 14 14 D      9.90 0.78 0.005949  0.9957    curved   irregular        4800 0.288 Orion            
M597   84.70838  -7.33847 14 14 D      3.80 0.52 2.264E-07 5.239E-08 curved                    3421 0.201 Orion            
M598   84.93450  -7.33625 14 14 D      3.39 0.28 0.1232    0.8305             irregular                   Orion            
M599   84.81337  -7.32581  7  7 D      1.72 0.51 0.0416    0.9962                                         Orion            
M600   84.89771  -7.32386 14 14 D      0.40 0.10 0.1028    0.2045                                         Orion            
M601   85.05792  -7.32381 14 14 D      6.44 0.43 9.652E-06 2.704E-07 linear             -0.065            Orion            
M602   84.93804  -7.32042 14 14 P      1.90 0.74 0.002532  0.005522  curved                    2657 0.244 Orion            
M603   85.07008  -7.31861 14 14 D      2.00 0.26 0.2558    0.9851                                         Orion            
M604   84.95250  -7.31808 14 14 D      1.08 0.30 0.02455   0.1201                                         Orion            
M605   84.33283  -7.31600 14 14 D      3.06 0.28 0.4822    0.1808             irregular                   Orion            
M606   84.08146  -7.31081  5  6 P      1.67 0.44 0.1392    0.9707                                         Orion            
M608   84.51667  -7.29731 14 14 D      2.34 0.35 0.02017   0.5439                                         Orion            
M609   84.31600  -7.29722 14 14 P      0.85 0.22 0.05705   0.02874                                        Orion            
M610   84.83554  -7.29194 14 14 D      1.35 0.29 0.05804   0.8747                                         Orion            
M611   84.64092  -7.28419 14 14 D      0.37 0.03 0.3826    0.7683                                         Orion            
M612   84.74438  -7.27936 14 14 D      1.15 0.51 0.04461   0.8617                                         Orion            
M613   84.52058  -7.26967 14 14 D      2.80 0.53 0.1325    0.2931             drop                        Orion            
M614   84.50338  -7.26497 14 14 D      7.19 0.63 0.3091    0.8905             irregular                   Orion            
M616   84.11513  -7.22742 14 14 D      0.27 0.20 0.518     0.06526                                        Orion            
M617   84.76233  -7.21453 14 14 P      4.58 0.64 0.01708   0.132              irregular                   Orion            
M618   84.67825  -7.21217 14 14 D      2.41 0.93 0.03356   0.04724                                        Orion            
M619   84.72912  -7.19825 14 14 D      5.37 0.56 0.2333    0.09035            irregular                   Orion            
M620   84.31838  -7.19622 14 14 D      2.51 0.66 0.007328  0.003918  curved                    2657 0.211 Orion            
M621   84.44925  -7.19386 14 14 D      2.36 0.34 0.35      0.9956                                         Orion            
M622   83.74587  -7.18767 14 14 D      0.37 0.22 0.191     0.9988                                         Orion            
M623   84.14483  -7.18714 14 14 P      0.17 0.05 0.8407    0.8316                                         Orion            
M624   84.77233  -7.18478 14 14 D      4.11 0.67 0.01072   0.01201            irregular                   Orion            
M625   84.69317  -7.18478 14 14 D      0.39 0.09 0.1246    0.9967                                         Orion            
M626   84.65263  -7.18339 14 14 D      4.53 0.35 0.0645    0.7349             irregular                   Orion            
M627   84.68883  -7.18219 14 14 P      6.78 0.67 0.2092    0.07797            irregular                   Orion            
M628   84.78154  -7.18114 14 14 P      2.09 0.91 0.07013   0.2166                                         Orion            
M629   84.77429  -7.17761 14 14 P      1.03 0.17 0.08317   0.9856                                         Orion            
M630   84.79937  -7.17639 14 14 P      1.02 0.16 0.5959    0.996                                          Orion            
M632   85.04083  -7.16497 14 14 P      0.47 0.06 0.02605   0.004148                                       Orion            
M633   84.57258  -7.16097 14 14 D      4.75 0.31 0.01408   0.001811           irregular                   Orion            
M634   84.78967  -7.15492 14 14 D      3.94 0.31 0.09163   0.6441             irregular                   Orion            
M636   84.53137  -7.14144 14 14 P      3.31 0.57 0.03245   0.00662            irregular                   Orion            
M637   84.59937  -7.12747 14 14 D      1.42 0.28 0.112     0.9889                                         Orion            
M639   84.72888  -7.11972 14 14 D      7.82 0.80 0.7774    0.4898             irregular                   Orion            
M640   84.48754  -7.11569 13 13 P      4.28 0.53 0.1511    0.5009             irregular                   Orion            
M641   84.55600  -7.11206 14 14 D      3.55 0.26 0.3152    0.8671             irregular                   Orion            
M642   84.69583  -7.10908 14 14 D      1.05 0.32 0.3038    0.4365                                         Orion            
M643   84.75262  -7.10833 14 14 D      3.02 0.32 0.4941    0.9916             irregular                   Orion            
M644   84.69888  -7.10411 14 14 D      6.23 0.43 0.01736   0.9939             irregular                   Orion            
M645   84.67300  -7.09981 14 14 D      3.22 0.31 0.5422    0.04336            irregular                   Orion            
M646   84.83821  -7.09600 14 14 D      5.29 1.06 0.01578   0.008251           irregular                   Orion            
M648   84.77179  -7.09500 14 14 D      5.47 0.54 0.4445    0.8933             irregular                   Orion            
M649   84.69392  -7.09372 14 14 D      3.96 0.41 0.02392   0.007264           irregular                   Orion            
M650   84.76067  -7.09275 14 14 D      2.71 0.25 0.4228    0.7403                                         Orion            
M651   84.68371  -7.09217 14 14 D      0.22 0.14 0.4393    0.9868                                         Orion            
M652   84.08554  -7.09214 14 14 D      8.10 0.59 0.01569   0.6113             burst                       Orion            
M653   84.53808  -7.09050 14 14 D      3.36 0.53 0.5541    0.3959             irregular                   Orion            
M654   84.69504  -7.08586 14 14 D      4.41 0.41 0.1174    0.8184             irregular                   Orion            
M655   84.72487  -7.08353 14 14 D      0.26 0.15 0.5311    0.9963                                         Orion            
M656   84.59779  -7.07911 14 14 D      2.94 0.28 0.6543    0.9852                                         Orion            
M657   84.78133  -7.07789 14 14 D      0.45 0.08 0.3412    0.02442                                        Orion            
M658   84.73121  -7.07481 14 14 D      0.50 0.06 0.6088    0.9946                                         Orion            
M659   84.30829  -7.06147 14 14 D      5.42 0.48 0.1033    0.9982             irregular                   Orion            
M660   84.67783  -7.05839 14 14 D      1.51 0.26 0.5927    0.2301                                         Orion            
M661   84.76725  -7.05828 14 14 D      5.98 0.54 0.1376    0.9998             irregular                   Orion            
M662   84.30804  -7.05644 14 14 D      6.37 0.56 0.6992    0.5106             irregular                   Orion            
M663   84.68317  -7.05264 14 14 D      4.57 0.29 0.02589   0.1673             irregular                   Orion            
M664   84.40275  -7.05122 14 14 D      2.76 0.26 0.008232  0.00614   curved                    3421 0.101 Orion            
M666   84.68663  -7.04639 14 14 D      2.95 0.28 0.1638    0.5477                                         Orion            
M668   84.71625  -7.04411 14 14 D      1.37 0.23 0.37      0.1331                                         Orion            
M669   84.72479  -7.04256 14 14 P      7.55 1.65 0.0007429 0.9942    periodic                   722 0.778 Orion            
M671   84.66917  -7.03997 14 14 D      2.25 0.39 0.1204    0.8268                                         Orion            
M673   84.52004  -7.03936 14 14 D      1.06 0.11 0.6102    0.05303                                        Orion            
M674   84.71154  -7.03733 14 14 D      2.38 0.27 2.214E-05 0.002233  curved                    3421 0.106 Orion            
M675   84.71825  -7.03717 14 14 D      1.27 0.10 0.02426   0.06362            burst                       Orion            
M676   84.69046  -7.03292 14 14 D      3.88 0.51 0.7811    0.5665             irregular                   Orion            
M677   84.73542  -7.03206 14 14 D      2.38 0.27 0.4445    0.4749                                         Orion            
M678   84.69283  -7.03153  7  7 P      2.21 0.14 0.5278    0.9932                                         Orion            
M679   84.69671  -7.03150 14 14 D      2.80 1.10 0.06843   0.9227                                         Orion            
M680   84.67275  -7.03125 14 14 D      3.31 0.34 0.07477   0.1074             irregular                   Orion            
M681   84.48337  -7.03050 14 14 D      1.70 0.31 0.0005079 0.0008873 curved                    2657 0.123 Orion            
M682   84.70992  -7.03019 14 14 D      1.46 0.31 0.002992  7.927E-05 linear             -0.037            Orion            
M683   83.73812  -7.02972 14 14 D      0.45 0.06 0.4457    0.4097                                         Orion            
M684   84.72675  -7.02653 14 14 D      0.63 0.14 0.2404    0.2593                                         Orion            
M685   84.68067  -7.02628 14 14 D      8.30 0.88 0.142     0.9854             irregular                   Orion            
M687   84.70671  -7.02161 14 14 P      8.52 0.76 0.02158   0.0002316          irregular                   Orion            
M688   84.68267  -7.02033 14 14 P      2.97 0.25 0.001577  0.4656    curved                    3420 0.090 Orion            
M689   84.75500  -7.01931 14 14 D      4.03 0.35 0.4132    0.1087             irregular                   Orion            
M691   84.68754  -7.01717 12 12 P      5.40 0.80 0.07684   0.164              irregular                   Orion            
M692   84.69704  -7.01669 14 14 D      3.54 0.32 0.08026   0.2842             irregular                   Orion            
M693   84.62087  -7.01631 14 14 D      0.34 0.13 0.1274    0.2351                                         Orion            
M694   84.90171  -7.01628 14 14 D      1.39 0.18 0.1228    0.06619                                        Orion            
M695   84.69025  -7.01514  7  7 P      3.20 0.41 0.6145    0.8373             irregular                   Orion            
M696   84.70008  -7.01375 14 14 P     27.02 1.84 0.07477   0.9998             burst                       Orion            
M697   84.69246  -7.01350 14 14 P      2.30 0.42 0.09132   0.9814                                         Orion            
M698   84.70346  -7.01206 14 14 D      2.52 0.22 0.03965   0.2026                                         Orion            
M699   84.66658  -7.01172 14 14 D      0.78 0.17 0.1343    0.4903                                         Orion            
M700   84.68400  -7.01122 14 14 D      1.46 0.16 0.03606   0.005543                                       Orion            
M701   84.69904  -7.00747 14 14 P      1.82 0.45 0.0312    0.03103                                        Orion            
M702   84.72025  -7.00672 14 14 D      5.45 0.52 0.9993    0.8556             irregular                   Orion            
M704   84.70175  -7.00178 14 14 D      2.44 0.27 0.1085    0.05102                                        Orion            
M706   84.69521  -6.99883 14 14 D      0.57 0.20 0.2087    0.6488                                         Orion            
M707   84.13975  -6.99517 14 14 D      0.30 0.12 0.408     0.2155                                         Orion            
M708   84.55342  -6.99447 14 14 D      2.63 0.74 0.3609    0.7928             burst                       Orion            
M709   84.66463  -6.99175 14 14 P     13.02 1.04 7.8E-05   6.839E-06 curved   irregular        3420 0.349 Orion            
M711   84.14758  -6.98803 14 14 D      0.25 0.10 0.6076    0.9999                                         Orion            
M712   84.66704  -6.98739 14 14 D      1.48 0.33 0.5941    0.8939                                         Orion            
M713   84.58371  -6.98469 14 14 P     10.71 2.15 0.05031   0.9558             irregular                   Orion            
M714   84.31463  -6.98436 14 14 D      1.26 0.22 0.345     0.2987                                         Orion            
M715   84.47996  -6.97867 14 14 D      2.35 0.24 0.9131    0.2922                                         Orion            
M717   84.48221  -6.97719 14 14 D      2.54 0.35 0.1079    0.9766                                         Orion            
M718   84.35192  -6.97578 14 14 P      4.74 0.65 0.0001335 1.304E-05 curved                    3421 0.231 Orion            
M720   84.68263  -6.97286 14 14 D      2.87 0.28 0.5408    0.06233                                        Orion            
M721   84.66867  -6.97269 14 14 P      0.69 0.44 0.7051    0.8939                                         Orion            
M722   84.51417  -6.97106 14 14 P      2.05 0.33 0.01988   0.5116                                         Orion            
M723   84.47288  -6.97103 14 14 D      2.28 0.19 0.4701    0.7811                                         Orion            
M724   84.64971  -6.97100 14 14 D      1.70 0.21 0.0244    0.0009937                                      Orion            
M725   84.68721  -6.97072 14 14 D      1.37 0.21 0.6309    0.3475                                         Orion            
M726   84.68004  -6.96914 14 14 D      1.82 0.56 0.06834   0.2263                                         Orion            
M727   84.41933  -6.96400 14 14 D      0.75 0.24 0.005418  0.0004613                                      Orion            
M728   84.64408  -6.96322 14 14 D      0.87 0.13 0.02686   0.003601                                       Orion            
M729   84.47692  -6.95864 14 14 D      3.08 0.49 0.6464    0.8708             irregular                   Orion            
M730   83.63592  -6.95303 14 14 P      0.22 0.11 0.3027    0.4495                                         Orion            
M731   84.46412  -6.95267 14 14 D      5.13 0.49 0.8796    0.7393             irregular                   Orion            
M732   84.54367  -6.95189 14 14 D      4.21 0.42 0.2377    0.3993             burst                       Orion            
M734   84.46546  -6.94772 14 14 D      1.24 0.21 0.9401    0.0274                                         Orion            
M735   84.67475  -6.94542 14 14 D      2.23 0.30 0.3963    0.4068                                         Orion            
M736   84.67867  -6.94467 14 14 D      2.46 0.30 0.01113   0.9992                                         Orion            
M737   84.48571  -6.94422 14 14 P     11.72 0.95 0.002524  0.0009019 curved   irregular        3420 0.301 Orion            
M738   84.45625  -6.94092 14 14 D      2.48 0.18 0.0751    0.9982                                         Orion            
M739   83.83875  -6.94011 14 14 D      3.11 0.31 0.5368    0.06228            irregular                   Orion            
M740   84.72917  -6.93850 14 14 P      1.55 0.13 8.336E-05 2.148E-06 linear              0.017            Orion            
M741   84.37767  -6.93511 14 14 D      1.22 0.11 0.5329    0.5681                                         Orion            
M742   83.71646  -6.93022 14 14 P      0.84 0.21 0.02606   0.0008388                                      Orion            
M743   84.27396  -6.92989 14 14 D      0.28 0.06 0.1699    0.6204                                         Orion            
M744   84.61525  -6.91492 14 14 D      7.07 0.56 0.596     0.7219             irregular                   Orion            
M745   84.34229  -6.91261 14 14 D      2.85 0.39 0.2374    0.9976                                         Orion            
M746   84.73767  -6.88306 14 14 D      1.52 0.21 0.1707    0.6052                                         Orion            
M747   84.12904  -6.87803 14 14 P      1.12 0.38 0.5675    0.7449                                         Orion            
M748   84.63317  -6.87747 14 14 D      2.93 0.30 0.5948    0.3874                                         Orion            
M749   84.33808  -6.87669 14 14 D      0.25 0.14 0.6432    0.9987                                         Orion            
M750   84.10217  -6.87619 14 14 D      1.70 0.34 0.7437    0.9023                                         Orion            
M751   84.45558  -6.86039 14 14 D      0.56 0.06 0.0232    0.009621                                       Orion            
M752   84.55229  -6.85094 14 14 D      2.68 0.31 0.2047    0.2983                                         Orion            
M753   84.61154  -6.84867 14 14 D      3.05 0.36 0.7574    0.3827             irregular                   Orion            
M754   83.95908  -6.84450 14 14 D      2.95 0.33 0.4395    0.7864                                         Orion            
M755   84.43525  -6.84356 14 14 D      2.26 0.23 0.339     0.9508                                         Orion            
M756   83.87887  -6.84303 14 14 D      0.42 0.11 0.02615   0.01012                                        Orion            
M757   83.80008  -6.83178 14 14 D      0.52 0.09 0.07437   0.4732                                         Orion            
M759   84.05513  -6.82833 14 14 D      2.70 0.36 0.02292   0.01199                                        Orion            
M760   84.53867  -6.82133 14 14 D      0.36 0.25 0.04051   0.01148                                        Orion            
M761   84.48337  -6.81525 14 14 D      4.84 0.39 0.3221    0.5266             irregular                   Orion            
M762   84.03442  -6.81008 14 14 D      6.07 1.17 0.008974  0.01249   curved   burst            3420 0.418 Orion            
M764   83.80642  -6.80094 14 14 D      1.15 0.29 0.1754    0.1606                                         Orion            
M765   84.60633  -6.79931 14 14 D      3.06 0.49 0.1256    0.757              irregular                   Orion            
M766   83.85462  -6.79903 14 14 D      8.12 1.17 0.005     0.05596   curved   irregular        4800 0.324 Orion            
M767   84.33296  -6.79642 14 14 P      0.29 0.10 0.9077    0.5504                                         Orion            
M768   84.46267  -6.78900 14 14 P      2.06 0.38 0.06122   0.2487                                         Orion            
M769   84.47392  -6.78803 14 14 P      6.21 0.32 0.2421    0.9641             irregular                   Orion            
M770   84.10683  -6.78789 14 14 P      1.03 0.15 1.928E-05 5.192E-08 linear             -0.020            Orion            
M771   84.09808  -6.77069 14 14 P      2.00 0.30 0.7423    0.2227                                         Orion            
M772   84.09517  -6.76839 14 14 P      0.60 0.10 0.7018    0.04525                                        Orion            
M773   84.08246  -6.76692 14 14 P      6.09 0.53 0.02733   0.2185             irregular                   Orion            
M774   84.44683  -6.76547 14 14 D      0.25 0.09 0.03836   0.9924                                         Orion            
M775   83.86288  -6.76339 14 14 D      2.52 0.26 0.03517   0.8228                                         Orion            
M776   84.08917  -6.76022 14 14 D      0.79 0.25 0.2032    0.8721                                         Orion            
M777   84.07887  -6.75631 14 14 P      3.79 0.67 0.01312   0.0002388          irregular                   Orion            
M778   83.87929  -6.75506 14 14 D      5.21 0.37 0.1093    0.7533             irregular                   Orion            
M779   83.64633  -6.74808 14 14 D      1.15 0.18 0.06494   0.1303                                         Orion            
M780   84.34512  -6.74628 14 14 D      3.39 0.25 0.1373    0.9866             irregular                   Orion            
M781   84.51029  -6.74589 14 14 D      0.99 0.13 0.8245    0.1053                                         Orion            
M782   84.02067  -6.74525 14 14 D      2.86 0.32 0.6262    0.8683                                         Orion            
M783   84.10471  -6.74494 14 14 P      0.40 0.18 0.26      0.1099                                         Orion            
M784   84.18275  -6.74278 14 14 D      0.50 0.15 0.6932    0.4711                                         Orion            
M785   84.11704  -6.74244 14 14 D      2.14 0.24 0.3783    0.9957                                         Orion            
M786   84.13771  -6.74147 14 14 D      0.98 0.30 0.6837    0.01599                                        Orion            
M787   84.09825  -6.74075 14 14 D      1.37 0.29 0.05719   0.1491                                         Orion            
M788   84.13688  -6.73917 14 14 D      1.25 0.31 0.04608   0.1367                                         Orion            
M789   84.43225  -6.73864 14 14 D      1.15 0.22 0.006392  0.01855   curved                    2657 0.069 Orion            
M790   84.28692  -6.73297 14 14 D      1.61 0.26 0.1755    0.8574                                         Orion            
M791   84.11154  -6.72875 14 14 D      2.52 0.29 0.2002    0.999                                          Orion            
M792   84.49496  -6.72603 14 14 D      1.74 0.15 0.04461   0.3514                                         Orion            
M793   84.49525  -6.72531 14 14 D      1.73 0.15 0.04085   0.3442                                         Orion            
M794   84.21954  -6.71900 14 14 D      2.07 0.30 0.1502    0.9676                                         Orion            
M795   84.04829  -6.71786 14 14 D      0.28 0.12 0.05539   0.1953                                         Orion            
M797   84.14892  -6.71389 14 14 D      2.15 0.21 0.04439   0.2771                                         Orion            
M798   84.12583  -6.71286 14 14 D      4.34 0.59 0.7321    0.7407             irregular                   Orion            
M799   84.02083  -6.71222 14 14 D      1.72 0.14 0.01314   0.0006088                                      Orion            
M800   83.98929  -6.71161 14 14 D      3.43 0.59 0.03968   0.02151            irregular                   Orion            
M801   84.00692  -6.71003 14 14 D      0.81 0.09 0.01124   0.01778                                        Orion            
M802   84.00062  -6.70936 14 14 D      2.10 0.30 0.09168   0.9874                                         Orion            
M804   84.44604  -6.70839 14 14 D      1.09 0.51 0.01415   0.006668                                       Orion            
M805   83.74587  -6.70492 14 14 D      1.90 0.27 0.8094    0.3109                                         Orion            
M806   84.40679  -6.69886 14 14 D      0.51 0.22 0.05523   0.02922                                        Orion            
M807   84.20933  -6.69847 14 14 D      1.32 0.13 0.02775   0.02323                                        Orion            
M808   84.51350  -6.69639 14 14 D      2.48 0.39 0.01904   0.02283                                        Orion            
M809   84.09146  -6.69500 14 14 D      0.97 0.11 0.0413    0.04191                                        Orion            
M810   84.20892  -6.69136 14 14 D      5.22 0.40 0.9041    0.7625             irregular                   Orion            
M811   84.17063  -6.68828 14 14 D      2.46 0.23 0.2699    0.8272                                         Orion            
M812   84.13504  -6.67858 14 14 D      3.03 0.42 0.6541    0.9939             irregular                   Orion            
M813   83.98862  -6.67450 14 14 D      1.02 0.13 0.5246    0.9197                                         Orion            
M814   83.48979  -6.66817 14 14 D      0.63 0.11 0.001304  0.0003486                                      Orion            
M815   83.89242  -6.66206 14 14 D      2.62 0.24 0.04162   0.04021                                        Orion            
M816   83.69996  -6.66197 14 14 D      0.34 0.12 0.07864   0.8912                                         Orion            
M817   84.42408  -6.65956 14 14 D      1.38 0.19 0.03243   0.01091            burst                       Orion            
M818   84.38517  -6.65142 14 14 D      1.76 0.27 0.8784    0.3876                                         Orion            
M819   83.62104  -6.64769 14 14 D      4.35 0.45 0.01003   0.1114             burst                       Orion            
M820   84.12104  -6.64467 14 14 D      1.73 0.29 0.3652    0.3123                                         Orion            
M822   83.90267  -6.64269 14 14 D      0.97 0.59 0.0008243 0.08098   curved                    2172 0.213 Orion            
M823   84.07167  -6.63378 14 14 P      0.78 0.08 0.02886   0.03041                                        Orion            
M826   84.25187  -6.61958 14 14 P      0.63 0.10 0.226     0.1149                                         Orion            
M827   83.99263  -6.61192 14 14 D      5.21 0.55 0.2599    0.7174             irregular                   Orion            
M828   84.48754  -6.60919 14 14 D      1.37 0.23 0.03454   0.00145                                        Orion            
M829   84.44767  -6.60828 14 14 D      3.83 0.42 0.001816  0.715     curved                    4800 0.144 Orion            
M830   83.88279  -6.60703 14 14 D      5.53 0.60 0.001093  6.241E-05 linear             -0.076            Orion            
M831   84.32200  -6.60506 14 14 P      4.09 0.53 0.6342    0.9753             irregular                   Orion            
M832   83.56562  -6.60125 14 14 D      2.46 0.34 0.2698    0.9942                                         Orion            
M833   84.47113  -6.59878 14 14 D      1.09 0.13 0.03496   0.005437                                       Orion            
M835   83.63771  -6.58978 14 14 D      0.28 0.17 0.8467    0.3576                                         Orion            
M837   84.33375  -6.58433 14 14 P      1.22 0.64 0.5341    0.4865                                         Orion            
M838   84.30517  -6.58350 14 14 D      0.90 0.37 0.002036  0.003144  curved                    2657 0.132 Orion            
M839   83.95842  -6.58150 14 14 P      2.26 0.58 0.8778    0.07402                                        Orion            
M840   83.92808  -6.58103 14 14 D     11.52 0.97 0.006183  0.1703    curved   burst            4800 0.302 Orion            
M841   83.56617  -6.57575 14 14 P      4.15 0.45 0.1494    0.1445             irregular                   Orion            
M843   83.55308  -6.57394 14 14 D      0.28 0.11 0.8335    0.5124                                         Orion            
M844   83.79458  -6.57103 14 14 D      4.83 0.72 0.06794   0.4148             irregular                   Orion            
M845   84.17221  -6.56669 14 14 P      3.33 0.53 0.0409    0.5653             irregular                   Orion            
M846   84.25054  -6.56617 14 14 D      0.56 0.12 0.1704    0.8004                                         Orion            
M847   84.25033  -6.55761 14 14 D      0.82 0.27 0.1058    0.8179                                         Orion            
M848   84.15379  -6.55672 14 14 D      2.37 0.65 0.1177    0.3508                                         Orion            
M849   84.25383  -6.55297 14 14 D      1.22 0.17 0.03936   0.02761                                        Orion            
M850   83.57054  -6.54706 14 14 D      3.59 0.64 0.08054   0.1688             irregular                   Orion            
M851   84.02758  -6.53808 14 14 D      1.57 0.26 0.007593  0.01111   curved                    3420 0.077 Orion            
M852   83.64158  -6.53603 14 14 D      3.36 0.67 0.00472   0.003089  curved                    2657 0.192 Orion            
M853   83.52892  -6.53556 14 14 D      4.42 0.51 0.01892   0.001211           irregular                   Orion            
M855   84.02738  -6.52858 14 14 D      3.74 0.50 0.0005578 0.003527  curved                    3421 0.253 Orion            
M856   83.51850  -6.52722 14 14 D      1.70 0.28 0.1893    0.935                                          Orion            
M857   83.58504  -6.52081 14 14 D      0.43 0.10 0.06468   0.07682                                        Orion            
M858   83.97367  -6.51519 14 14 D      0.57 0.28 0.05312   0.258                                          Orion            
M859   83.52592  -6.51250 14 14 D      0.42 0.04 0.1359    0.4356                                         Orion            
M860   83.70133  -6.50744 14 14 D      5.04 0.44 0.03563   0.005132           irregular                   Orion            
M861   83.86783  -6.50617 14 14 D      2.29 0.36 0.04326   0.03917                                        Orion            
M862   84.16383  -6.50297 14 14 D      0.34 0.05 0.03132   0.007964                                       Orion            
M863   84.16946  -6.50253 14 14 D      6.25 0.56 0.7125    0.1601             irregular                   Orion            
M864   83.86900  -6.50103 14 14 D      0.96 0.14 0.07154   0.966                                          Orion            
M865   83.98729  -6.49386 14 14 D      2.61 0.19 0.6424    0.2596                                         Orion            
M866   84.02112  -6.49231 14 14 D      1.97 0.32 0.5355    0.938                                          Orion            
M867   84.37762  -6.49075 14 14 D      0.30 0.09 0.003053  0.4162                                         Orion            
M868   84.08100  -6.48522 14 14 P     15.10 1.36 0.1593    0.8389             irregular                   Orion            
M869   84.24571  -6.48464 14 14 D      0.87 0.10 0.00595   0.001278                                       Orion            
M870   84.07129  -6.47231 14 14 D      0.24 0.13 0.5564    0.3151                                         Orion            
M871   83.93400  -6.47117 14 14 D      0.72 0.17 0.04083   0.02788                                        Orion            
M872   83.70804  -6.47003 14 14 D      1.89 0.20 0.8621    0.05213                                        Orion            
M873   84.23400  -6.46467 14 14 D      2.86 0.40 0.07156   0.8118                                         Orion            
M874   83.82883  -6.45703 14 14 D      2.41 0.25 0.5377    0.8829                                         Orion            
M875   84.15629  -6.45478 14 14 D      0.56 0.10 0.9929    0.9795                                         Orion            
M876   83.67975  -6.45408 14 14 D      2.48 0.24 0.344     0.3554                                         Orion            
M878   83.86875  -6.45050 14 14 P     11.09 1.03 0.004276  0.03896   curved   irregular        2657 0.348 Orion            
M879   83.87425  -6.44950 14 14 P      1.26 0.16 0.8085    0.03689                                        Orion            
M881   84.00367  -6.44333 14 14 D      1.03 0.19 0.03157   0.4534             burst                       Orion            
M882   83.87871  -6.44225 14 14 P      2.20 0.23 0.03968   0.01659                                        Orion            
M883   83.61175  -6.44058 14 14 D      0.76 0.16 0.4926    0.5602                                         Orion            
M884   84.38046  -6.43831 14 14 D      0.26 0.13 0.2197    0.07915                                        Orion            
M885   83.94700  -6.43742 14 14 P      0.77 0.17 0.3095    0.9997                                         Orion            
M886   84.09087  -6.43386 14 14 D      1.80 0.26 0.002989  0.8253    curved                    2172 0.096 Orion            
M887   83.94121  -6.43308 14 14 D      1.89 0.35 0.223     0.9815                                         Orion            
M888   84.02567  -6.43133 14 14 D      6.59 0.79 1.383E-05 4.754E-05 linear             -0.130            Orion            
M889   84.08067  -6.43083 14 14 D      2.08 0.19 0.1653    0.1929                                         Orion            
M890   84.11617  -6.42672 14 14 D      1.47 0.25 0.04149   0.08348                                        Orion            
M891   84.08483  -6.42186 14 14 D      0.22 0.14 0.3805    0.2935                                         Orion            
M892   83.66608  -6.42061 14 14 P      6.38 0.56 0.0291    0.02126            irregular                   Orion            
M894   84.00454  -6.41875 14 14 D      3.56 0.38 0.05443   0.02674            irregular                   Orion            
M897   84.10775  -6.41631 14 14 P      1.62 0.27 0.1149    0.8199                                         Orion            
M898   84.04858  -6.41622 14 14 D      0.84 0.30 0.09061   0.5414                                         Orion            
M901   84.09825  -6.41433 14 14 P      4.50 0.59 0.06121   0.03875            irregular                   Orion            
M902   83.82417  -6.41067 14 14 D      1.98 0.34 0.01922   0.02425                                        Orion            
M903   84.08117  -6.41053 14 14 D      0.60 0.09 0.5457    0.9858                                         Orion            
M904   84.03458  -6.41050 14 14 D      0.59 0.08 0.05708   0.05306                                        Orion            
M905   84.03967  -6.40933 14 14 D      1.31 0.43 0.589     0.631                                          Orion            
M907   84.35900  -6.40217 14 14 D      0.45 0.31 0.0374    0.01217                                        Orion            
M908   84.12700  -6.39908 14 14 D      0.33 0.20 0.04122   0.1038                                         Orion            
M909   83.72508  -6.39736 14 14 D      1.87 0.29 0.7748    0.221                                          Orion            
M910   83.52058  -6.39644 14 14 D      1.68 0.19 0.6286    0.09975                                        Orion            
M911   84.09354  -6.39572 14 14 D      3.47 0.31 0.7377    0.5131             irregular                   Orion            
M912   83.99100  -6.39564 14 14 D      1.88 0.19 0.3521    0.2967                                         Orion            
M913   83.91075  -6.39533 14 14 D      0.69 0.13 0.4902    0.6522                                         Orion            
M918   84.05396  -6.39183 14 14 D      2.31 0.19 0.07146   0.07387                                        Orion            
M919   84.09100  -6.39161 14 14 P      1.40 0.22 0.6149    0.1633             burst                       Orion            
M920   83.90542  -6.39075 14 14 D      0.39 0.05 0.5433    0.346                                          Orion            
M921   84.13271  -6.38969 14 14 D      0.32 0.13 0.7497    0.9447                                         Orion            
M922   84.08537  -6.38944 14 14 D      2.58 0.19 0.2107    0.7733                                         Orion            
M924   84.11542  -6.38669 14 14 D      0.72 0.06 0.6392    0.5163                                         Orion            
M925   84.09904  -6.38642 14 14 D      2.35 0.52 0.2595    0.9935                                         Orion            
M926   84.12529  -6.38614 14 14 D      2.40 0.36 0.5119    0.991                                          Orion            
M927   84.08975  -6.38122 14 14 D      1.73 0.24 0.6629    0.877                                          Orion            
M928   84.07946  -6.38075 14 14 D      0.75 0.21 0.5109    0.9975                                         Orion            
M929   84.07350  -6.38042 14 14 D      1.36 0.21 0.3326    0.9986                                         Orion            
M930   83.92092  -6.37928 14 14 D      3.67 0.63 0.2048    0.7132             irregular                   Orion            
M931   83.96225  -6.37875 14 14 P      4.21 0.36 0.04629   0.02537            irregular                   Orion            
M932   83.70129  -6.37858 14 14 D      0.32 0.07 0.3033    0.936                                          Orion            
M933   84.10254  -6.37814 14 14 P      1.69 0.54 0.7081    0.3012                                         Orion            
M934   84.08725  -6.37742  8  8 D      2.04 0.60 0.4342    0.9918                                         Orion            
M935   83.33742  -6.37592 14 14 D      5.21 0.67 0.6938    0.1453             irregular                   Orion            
M936   84.07442  -6.37447 14 14 P      4.23 0.57 0.06304   0.6826             irregular                   Orion            
M937   84.10196  -6.37311 14 14 D      1.62 0.24 0.01392   0.4362                                         Orion            
M939   84.04771  -6.37281 14 14 D      4.28 0.58 0.5985    0.3448             irregular                   Orion            
M941   83.93063  -6.37211 14 14 D      5.14 0.52 0.5604    0.6235             irregular                   Orion            
M944   84.08125  -6.37008 13 13 P      5.02 0.96 0.3609    0.8853             irregular                   Orion            
M946   83.33288  -6.36828 14 14 D      0.24 0.10 0.04033   0.05054                                        Orion            
M947   83.32567  -6.36733 14 14 D      1.21 0.44 0.2572    0.9999                                         Orion            
M948   84.11558  -6.36583 14 14 D      0.32 0.17 0.4692    0.9064                                         Orion            
M949   84.10300  -6.36514 14 14 D      0.38 0.16 0.02358   0.9708                                         Orion            
M950   84.08754  -6.36475 14 14 D      1.22 0.18 0.007786  0.0003174 curved                    4800 0.056 Orion            
M951   83.45954  -6.36361 14 14 D      9.63 1.25 0.2888    0.9989             irregular                   Orion            
M952   83.92842  -6.36236 14 14 D      4.73 0.56 0.7538    0.5856             irregular                   Orion            
M953   83.69967  -6.36161 14 14 D      1.42 0.23 0.5352    0.9019                                         Orion            
M954   83.94837  -6.36003 14 14 D      3.64 0.29 0.03232   0.3309             irregular                   Orion            
M955   83.86687  -6.35919 14 14 D      1.36 0.24 0.1726    0.8922                                         Orion            
M956   84.09429  -6.35767 14 14 D      1.93 0.24 0.6528    0.8768                                         Orion            
M957   83.90550  -6.35533 14 14 D      0.75 0.10 0.1124    0.7217                                         Orion            
M958   83.47742  -6.35522 14 14 D      0.29 0.05 0.6082    0.9328                                         Orion            
M959   83.49779  -6.35508 14 14 D      0.57 0.11 0.03763   0.04297                                        Orion            
M960   84.07696  -6.34408 14 14 D      3.21 0.32 0.3899    0.9317             irregular                   Orion            
M961   84.23004  -6.34044 14 14 D      0.31 0.05 0.01319   0.001263                                       Orion            
M962   84.09579  -6.33989 14 14 D      0.28 0.17 0.4939    0.844                                          Orion            
M964   83.86312  -6.32828 14 14 D      3.51 0.28 0.04969   0.9834             irregular                   Orion            
M965   83.59646  -6.32806 14 14 D      0.29 0.09 0.2916    0.03772                                        Orion            
M966   83.69854  -6.32786 14 14 D      2.98 0.24 0.4381    0.1893                                         Orion            
M967   83.73925  -6.32586 14 14 D      0.30 0.06 0.3437    0.1589                                         Orion            
M968   83.77517  -6.32578 14 14 D      0.33 0.20 0.5199    0.9798                                         Orion            
M969   83.99313  -6.32553 14 14 D      0.39 0.25 0.6535    0.8937                                         Orion            
M971   84.13475  -6.32219 14 14 D      2.94 0.30 0.746     0.4887                                         Orion            
M973   83.84063  -6.31417 14 14 D      1.99 0.32 0.2476    0.1536                                         Orion            
M974   84.27308  -6.31081 14 14 D      0.41 0.17 0.1808    0.2731                                         Orion            
M975   83.38750  -6.31044 14 14 D      3.85 0.75 0.3569    0.8236             irregular                   Orion            
M976   83.90450  -6.30667 14 14 D      0.62 0.31 0.09207   0.4347                                         Orion            
M977   83.85688  -6.30500 14 14 D      0.27 0.12 0.51      0.2134                                         Orion            
M979   84.06288  -6.29353 14 14 D      6.39 0.60 0.3509    0.006187           irregular                   Orion            
M980   84.10333  -6.29178 14 14 D      5.86 1.11 0.0486    0.08745            irregular                   Orion            
M981   84.07183  -6.29014 14 14 D      3.87 0.38 0.02558   0.2433             irregular                   Orion            
M982   84.04708  -6.28222 14 14 D      0.71 0.15 0.7305    0.311                                          Orion            
M983   83.60629  -6.27519 14 14 D      0.47 0.12 0.1569    0.8415                                         Orion            
M984   83.87271  -6.27408 14 14 D      2.00 0.22 0.05964   0.8457                                         Orion            
M985   83.65125  -6.27344 14 14 D      0.46 0.11 0.02746   0.6647                                         Orion            
M986   83.92538  -6.27236 14 14 D      0.98 0.40 0.4244    0.9904                                         Orion            
M987   83.99883  -6.26847 14 14 D      1.35 0.24 0.7265    0.3679                                         Orion            
M989   83.42479  -6.26356 14 14 D      0.93 0.17 0.7098    0.5352                                         Orion            
M990   83.98871  -6.26050 14 14 D      6.64 0.67 0.08994   0.6627             irregular                   Orion            
M991   84.00446  -6.25875 14 14 D      6.19 0.50 0.243     0.8633             irregular                   Orion            
M992   84.18233  -6.25789 14 14 D      1.32 0.15 0.5426    0.999                                          Orion            
M993   84.13871  -6.25669 14 14 D      0.35 0.25 0.09071   0.2221                                         Orion            
M994   83.81067  -6.25347 14 14 D      2.11 0.19 0.319     0.4356                                         Orion            
M996   84.15408  -6.24944 14 14 D      2.08 0.18 0.5424    0.9944                                         Orion            
M997   84.06596  -6.24736 14 14 D      0.43 0.07 0.2071    0.9777                                         Orion            
M998   83.89129  -6.24242 14 14 D      1.07 0.11 0.206     0.8055                                         Orion            
M999   83.63833  -6.24136 14 14 D      0.33 0.18 0.3473    0.2144                                         Orion            
M1000  84.02767  -6.24047 14 14 D      6.86 0.93 0.0005575 0.008188  curved                    2657 0.330 Orion            
M1001  83.86617  -6.23750 14 14 D      2.84 0.30 0.04689   0.03339                                        Orion            
M1002  83.99271  -6.23453 14 14 D      5.23 0.67 0.03259   0.005311           irregular                   Orion            
M1003  83.96379  -6.23150 14 14 D      3.88 0.53 0.2431    0.9879             irregular                   Orion            
M1004  83.39321  -6.23128 14 14 D      3.25 0.45 0.5388    0.3075             irregular                   Orion            
M1005  83.43300  -6.22953 14 14 P      2.45 0.82 0.3769    0.7963                                         Orion            
M1006  84.16833  -6.22592 14 14 D      1.14 0.11 0.02568   0.7755                                         Orion            
M1007  84.06137  -6.22136 14 14 D      3.86 0.36 0.02675   0.004426           irregular                   Orion            
M1008  83.84242  -6.21839 14 14 P      2.18 0.24 0.6828    0.01814                                        Orion            
M1009  83.85662  -6.21792 14 14 D      2.54 0.21 0.1419    0.1511                                         Orion            
M1010  83.53312  -6.20944 14 14 D      0.34 0.10 0.5031    0.6581                                         Orion            
M1011  83.95358  -6.20214 14 14 D      4.33 0.40 0.8765    0.931              irregular                   Orion            
M1012  83.84488  -6.20133 14 14 D      3.70 0.57 0.8249    0.558              irregular                   Orion            
M1013  83.94612  -6.19583 14 14 D      0.86 0.20 0.1968    0.9582                                         Orion            
M1014  83.92575  -6.19550 14 14 D      0.39 0.14 0.6979    0.111                                          Orion            
M1015  83.98562  -6.19183 14 14 D      1.47 0.86 0.7642    0.5373             burst                       Orion            
M1016  83.64008  -6.18869 14 14 D      0.40 0.08 0.6105    0.8742                                         Orion            
M1019  84.07192  -6.18639 14 14 P     10.33 0.88 0.0006622 0.0002141 curved   irregular        3420 0.256 Orion            
M1020  84.16979  -6.18561 14 14 D      6.82 0.72 0.4462    0.7656             irregular                   Orion            
M1021  83.72483  -6.18103 14 14 D      3.02 0.33 0.05507   0.4489             irregular                   Orion            
M1022  83.20808  -6.17931 14 14 D      2.32 0.49 0.6061    0.13                                           Orion            
M1024  84.16904  -6.17589 14 14 D      2.84 0.50 0.0421    0.9904                                         Orion            
M1025  84.04025  -6.17517 14 14 D      2.15 0.28 0.4642    0.03362                                        Orion            
M1026  84.24746  -6.17100 14 14 D      0.22 0.11 0.391     0.75                                           Orion            
M1027  83.96667  -6.16717 14 14 P      5.23 1.11 0.00921   0.2319    curved   burst            4800 0.288 Orion            
M1028  83.38112  -6.16503 14 14 D      3.98 0.40 0.04616   0.0603             irregular                   Orion            
M1029  83.81604  -6.16300 14 14 D      1.60 0.37 0.0443    0.8537                                         Orion            
M1031  84.24679  -6.15450 14 14 D      0.76 0.33 0.01172   0.6653                                         Orion            
M1032  84.13846  -6.14864 14 14 D      2.08 0.22 0.002272  0.0005744 curved                    4800 0.067 Orion            
M1033  83.89554  -6.14353 14 14 D      1.36 0.49 0.5617    0.6953                                         Orion            
M1035  83.64454  -6.14103 14 14 D      2.17 0.36 0.4023    0.8095                                         Orion            
M1036  84.13146  -6.14097 14 14 D      2.22 0.35 0.0735    0.04839                                        Orion            
M1037  84.14554  -6.13906 14 14 D      0.33 0.14 0.07908   0.4053                                         Orion            
M1038  84.19787  -6.13897 14 14 D      0.35 0.05 0.08865   0.826                                          Orion            
M1039  84.10875  -6.13436 14 14 D      5.78 0.76 0.09187   0.2385             irregular                   Orion            
M1040  83.74742  -6.12300 14 14 D      0.65 0.08 0.04018   0.01462                                        Orion            
M1041  83.83704  -6.12158 14 14 D      0.76 0.17 0.3297    0.1921                                         Orion            
M1042  84.00025  -6.12061 14 14 P      1.00 0.29 0.04404   0.01126                                        Orion            
M1043  83.35633  -6.10947 14 14 D      3.13 0.36 0.1315    0.2522             irregular                   Orion            
M1044  83.73512  -6.10592 14 14 D      0.68 0.17 0.9047    0.04327                                        Orion            
M1045  83.52504  -6.10325 14 14 D      1.35 0.34 0.3771    0.6378                                         Orion            
M1046  83.88837  -6.10267 14 14 P      4.97 0.50 0.5012    0.8323             irregular                   Orion            
M1047  83.42333  -6.10200 14 14 D      1.94 0.29 0.04076   0.8344                                         Orion            
M1048  83.41563  -6.10089 14 14 D      0.42 0.06 0.04163   0.468                                          Orion            
M1049  83.79183  -6.09342 14 14 D      5.02 0.46 0.01815   0.0009058          irregular                   Orion            
M1050  83.65067  -6.09297 14 14 D      5.13 0.50 0.05861   0.3529             irregular                   Orion            
M1051  83.66758  -6.09236 14 14 D      0.32 0.17 0.5697    0.9707                                         Orion            
M1052  84.10308  -6.08697 14 14 D      2.70 0.35 0.02346   0.003588                                       Orion            
M1053  83.87683  -6.08361 14 14 D      0.36 0.13 0.07326   0.8301                                         Orion            
M1054  83.84979  -6.08222 14 14 D      0.19 0.04 0.07486   0.1165                                         Orion            
M1055  83.51046  -6.07533 14 14 D      1.01 0.19 0.00912   0.02671   curved                    4800 0.072 Orion            
M1056  83.43913  -6.07383 14 14 D      2.52 0.21 0.01537   0.9393                                         Orion            
M1057  83.33254  -6.07308 14 14 D      6.60 0.68 0.04079   0.1726             irregular                   Orion            
M1058  83.39333  -6.07222 14 14 D      0.35 0.15 0.03744   0.008281                                       Orion            
M1059  83.70646  -6.06919 14 14 D      0.24 0.12 0.2928    0.3726                                         Orion            
M1060  83.83742  -6.06686 14 14 D      0.83 0.25 0.5605    0.4624                                         Orion            
M1061  83.55267  -6.06639 14 14 D      0.28 0.18 0.4256    0.4627                                         Orion            
M1062  83.75575  -6.06547 14 14 D      1.26 0.23 0.997     0.8862                                         Orion            
M1063  83.83050  -6.06311 14 14 D      0.55 0.29 0.06472   0.7138                                         Orion            
M1064  84.02629  -6.05428 14 14 D      0.53 0.14 0.6699    0.3834                                         Orion            
M1065  83.89437  -6.04642 14 14 D      7.88 0.58 0.5612    0.09635            irregular                   Orion            
M1066  83.99554  -6.04428 14 14 D      1.03 0.26 0.3017    0.7294                                         Orion            
M1067  83.90625  -6.04183 14 14 D      0.42 0.10 0.01103   0.0007025                                      Orion            
M1068  83.90500  -6.04172 14 14 D      0.42 0.10 0.0229    0.002794                                       Orion            
M1069  83.50446  -6.04069 14 14 D      9.97 0.69 0.05638   0.4138             irregular                   Orion            
M1070  83.75117  -6.03739  9  9 D      0.76 0.38 0.3416    0.9554                                         Orion            
M1071  84.31021  -6.03683 14 14 D      0.32 0.15 0.5626    0.6266                                         Orion            
M1072  83.57600  -6.03336 14 14 D      0.76 0.20 0.07459   0.1207                                         Orion            
M1073  84.02921  -6.03061 14 14 D      1.32 0.28 0.4052    0.6113                                         Orion            
M1074  83.85208  -6.02953 14 14 D      7.35 0.81 0.0005528 0.0005443 curved   irregular        4800 0.334 Orion            
M1075  84.31167  -6.02828 14 14 D      0.34 0.12 0.02219   0.006739                                       Orion            
M1076  83.81517  -6.02444 14 14 D      0.48 0.12 0.4773    0.9539                                         Orion            
M1077  83.75221  -6.02317 14 14 D      2.28 0.32 0.4787    0.1521                                         Orion            
M1078  84.12613  -6.02150 14 14 P      7.08 0.47 0.7685    0.9716             irregular                   Orion            
M1079  84.25421  -6.02122 14 14 D      0.77 0.21 0.4641    0.02486                                        Orion            
M1081  84.13521  -6.02117 14 14 P      1.10 0.19 0.5335    0.3484                                         Orion            
M1082  84.28779  -6.01858 14 14 D      1.31 0.26 0.5526    0.7768                                         Orion            
M1083  83.86821  -6.01681 14 14 D      0.36 0.14 0.1051    0.04567                                        Orion            
M1084  84.06492  -6.01400 14 14 D      1.04 0.19 0.01792   0.7298                                         Orion            
M1086  83.74375  -6.00014 14 14 D      1.07 0.10 0.02919   0.802                                          Orion            
M1087  83.91629  -5.98708 14 14 D      0.31 0.13 0.4994    0.3376                                         Orion            
M1088  83.86800  -5.98703 14 14 D      3.88 0.38 0.3189    0.02368            irregular                   Orion            
M1089  83.88796  -5.98511 14 14 P      1.25 0.54 0.0006015 0.0003298 curved                    3421 0.166 Orion            
M1090  83.88067  -5.97783 14 14 D      2.04 0.35 0.4612    0.9612                                         Orion            
M1093  83.78750  -5.97433 14 14 P      2.29 0.25 0.3086    0.493                                          Orion            
M1094  83.82354  -5.97400 14 14 D      2.10 0.30 0.8466    0.6625                                         Orion            
M1095  83.89792  -5.97192 14 14 D      5.20 0.78 0.7751    0.8765             irregular                   Orion            
M1096  83.68150  -5.96947 14 14 D      2.39 0.36 0.7761    0.7116                                         Orion            
M1097  83.91308  -5.96844 14 14 D      0.36 0.08 0.03768   0.05013                                        Orion            
M1098  83.62896  -5.96767 14 14 D      0.90 0.19 0.07533   0.1489                                         Orion            
M1099  83.19467  -5.96722 14 14 D      4.18 0.41 0.9839    0.6049             irregular                   Orion            
M1100  83.80588  -5.96614 14 14 P      6.91 0.61 3.918E-05 7.592E-06 linear             -0.090            Orion            
M1101  83.69800  -5.96581 14 14 D      2.19 0.44 0.03069   0.8087                                         Orion            
M1102  83.66237  -5.96489  8  8 D      1.22 0.16 0.5424    0.9131                                         Orion            
M1103  84.14046  -5.96483 14 14 D      1.78 0.28 0.03817   0.1417                                         Orion            
M1104  83.91042  -5.95831 12 12 D      0.90 0.66 0.4251    0.9985                                         Orion            
M1105  83.99021  -5.95514 14 14 D      4.00 0.43 0.8715    0.1981             irregular                   Orion            
M1106  83.43317  -5.95458 14 14 D      0.44 0.15 0.8103    0.9804                                         Orion            
M1107  83.44367  -5.95353 14 14 D      2.42 0.42 0.2859    0.5903                                         Orion            
M1108  83.79154  -5.95328 14 14 D      1.52 0.24 0.8921    0.5204                                         Orion            
M1109  83.77525  -5.95025 14 14 D      5.62 0.48 0.8986    0.8091             irregular                   Orion            
M1110  84.20413  -5.94694 14 14 D      5.07 0.38 0.4065    0.1227             irregular                   Orion            
M1111  83.54863  -5.94644 14 14 D      0.35 0.14 0.8886    0.8532                                         Orion            
M1112  83.41317  -5.94486 14 14 D      0.38 0.17 0.2581    0.02481                                        Orion            
M1113  83.74438  -5.94469  8  8 D      1.49 0.64 0.2399    0.6229                                         Orion            
M1115  84.11183  -5.94164 14 14 D      1.62 0.19 0.06608   0.06803                                        Orion            
M1116  83.86829  -5.94111 14 14 D      1.24 0.15 0.3432    0.8355                                         Orion            
M1117  83.95221  -5.93969 14 14 D      4.21 0.57 0.01533   0.4882             irregular                   Orion            
M1118  83.80142  -5.93542 14 14 D      0.42 0.15 0.5387    0.9905                                         Orion            
M1119  83.78075  -5.93506 14 14 D      0.63 0.15 0.005206  0.0003237                                      Orion            
M1121  83.78583  -5.93175 12 12 P      8.96 0.78 0.5187    0.5041             irregular                   Orion            
M1122  84.09275  -5.92981 14 14 D      3.22 0.52 0.7146    0.9782             irregular                   Orion            
M1123  83.53242  -5.92981 14 14 D      1.14 0.15 0.1224    0.5167                                         Orion            
M1126  83.55608  -5.92819 14 14 D      3.74 0.42 0.4616    0.1106             irregular                   Orion            
M1128  83.85233  -5.92594 14 14 P      4.62 0.87 0.01032   0.001933           irregular                   Orion            
M1131  83.73167  -5.92475 14 14 D      2.17 0.24 0.03449   0.1374             drop                        Orion            
M1132  84.15075  -5.92472 14 14 D      3.04 0.47 0.03403   0.01393            irregular                   Orion            
M1134  83.80342  -5.92397 14 14 D      0.95 0.14 0.0002342 1.803E-06                                      Orion            
M1135  83.75338  -5.92381 14 14 P      4.78 0.38 0.9589    0.9935             irregular                   Orion            
M1136  84.07925  -5.92375 14 14 P     10.36 0.63 0.0005241 6.146E-05 linear   irregular -0.099            Orion            
M1137  83.54829  -5.92272 14 14 D      4.25 0.38 0.5526    0.9623             irregular                   Orion            
M1138  83.72833  -5.91897 13 13 D      0.46 0.22 0.03309   0.9392                                         Orion            
M1139  83.99867  -5.91747 14 14 D      0.75 0.30 0.02507   0.004341                                       Orion            
M1141  83.70687  -5.91433 14 14 D      0.28 0.18 0.2544    0.6768                                         Orion            
M1142  83.80137  -5.90981 14 14 D      0.49 0.16 0.5604    0.1022                                         Orion            
M1143  83.74300  -5.90794 14 14 D     22.20 1.49 0.04166   0.8882             burst                       Orion            
M1144  83.70700  -5.90753 14 14 D      0.98 0.23 0.9946    0.8311                                         Orion            
M1145  83.81017  -5.90736 14 14 D      4.01 0.71 0.5098    0.9995             irregular                   Orion            
M1146  83.97921  -5.90572 14 14 D      0.46 0.08 0.3086    0.6876                                         Orion            
M1147  83.76642  -5.90047 14 14 D      1.29 0.18 0.07593   0.4268                                         Orion            
M1148  83.95050  -5.89922 14 14 D      2.38 0.20 0.0441    0.9118                                         Orion            
M1150  83.67396  -5.89342 12 12 D      0.84 0.43 0.5825    0.5732                                         Orion            
M1151  83.85571  -5.88922 14 14 D      9.91 1.14 0.6944    0.4709             irregular                   Orion            
M1152  83.81458  -5.88778 14 14 D      4.92 0.54 0.02288   0.005346           drop                        Orion            
M1153  83.56125  -5.88547 14 14 D      1.31 0.18 0.4098    0.8699                                         Orion            
M1154  83.75787  -5.88358 14 14 D      0.48 0.26 0.6254    0.7815                                         Orion            
M1155  84.17550  -5.88286 14 14 D      2.66 0.50 0.4999    0.5654                                         Orion            
M1156  84.28225  -5.88178 14 14 D      4.05 0.28 0.1755    0.2186             irregular                   Orion            
M1157  83.91008  -5.87933 14 14 D      0.40 0.19 0.3618    0.3966                                         Orion            
M1158  83.84188  -5.87686 14 14 D      2.74 0.53 0.3896    0.2712                                         Orion            
M1159  83.87500  -5.87569 14 14 D      9.92 0.80 0.09208   0.6647             irregular                   Orion            
M1160  84.40592  -5.87272 14 14 D      0.68 0.11 0.26      0.3722                                         Orion            
M1161  83.80846  -5.86917 14 14 D      3.35 0.28 0.01622   0.6641             irregular                   Orion            
M1164  83.87742  -5.86539 14 14 D      1.69 0.32 0.6094    0.6518                                         Orion            
M1165  83.77287  -5.86511 14 14 P      1.45 0.18 0.09357   0.6786                                         Orion            
M1167  83.96025  -5.86167 14 14 D      2.95 0.20 0.604     0.9921                                         Orion            
M1168  83.90613  -5.85775 14 14 D      1.47 0.19 0.1998    0.9416                                         Orion            
M1169  83.84954  -5.85772 14 14 D      0.78 0.15 0.05558   0.3683                                         Orion            
M1171  83.76642  -5.85519 14 14 D      1.22 0.24 0.04151   0.3177                                         Orion            
M1172  84.13988  -5.85333 14 14 D      0.41 0.08 0.005998  0.02355                                        Orion            
M1173  84.09846  -5.85253 14 14 D      0.84 0.34 0.008687  0.002059                                       Orion            
M1174  83.85575  -5.85239 14 14 D      0.60 0.26 0.6464    0.4445                                         Orion            
M1175  83.81142  -5.85106 14 14 D      1.31 0.11 0.06845   0.9844                                         Orion            
M1176  83.77821  -5.85036 14 14 D      1.92 0.14 0.8037    0.9582                                         Orion            
M1177  83.37796  -5.84472 14 14 P      2.00 0.88 0.001673  4.579E-05 linear             -0.110            Orion            
M1179  83.75067  -5.84092 14 14 D      0.97 0.10 0.1058    0.8999                                         Orion            
M1182  83.95129  -5.83642 14 14 D      1.60 0.23 0.02687   0.002251                                       Orion            
M1183  84.04208  -5.83564 14 14 D      2.99 0.70 0.8703    0.7753                                         Orion            
M1184  84.07587  -5.83144 14 14 D      1.05 0.16 0.07219   0.9149                                         Orion            
M1185  83.73367  -5.82644 14 14 D      1.00 0.20 0.1044    0.8284                                         Orion            
M1186  83.77075  -5.82481 14 14 D      0.33 0.23 0.5232    0.9664                                         Orion            
M1187  83.98221  -5.82478 14 14 D      2.69 0.37 0.4031    0.9903                                         Orion            
M1188  83.94454  -5.82389 14 14 D      5.46 0.50 0.127     0.871              irregular                   Orion            
M1189  84.32604  -5.82236 14 14 D      0.53 0.05 0.1165    0.7774                                         Orion            
M1190  83.87700  -5.81761 14 14 D      1.90 0.24 0.2391    0.4526                                         Orion            
M1191  83.75221  -5.81722 14 14 P      1.47 0.17 0.6609    0.1009                                         Orion            
M1192  83.77612  -5.81719 14 14 D      3.66 0.32 0.6116    0.2751             irregular                   Orion            
M1194  83.78358  -5.81492 14 14 D      3.71 0.27 0.2759    0.903              irregular                   Orion            
M1195  83.86271  -5.81456 14 14 D      2.94 0.43 3.087E-05 0.002211  curved                    2657 0.153 Orion            
M1196  84.29146  -5.80842 14 14 D      0.43 0.10 0.01461   0.6358                                         Orion            
M1197  83.64158  -5.80689 14 14 D      0.30 0.13 0.03252   0.04214                                        Orion            
M1198  84.08217  -5.80653 14 14 D      3.25 0.30 0.1024    0.9615             irregular                   Orion            
M1199  84.22425  -5.80039 14 14 D      0.98 0.20 0.01883   0.03384                                        Orion            
M1200  83.74571  -5.79911 14 14 D      1.70 0.17 0.8638    0.4338                                         Orion            
M1201  83.67283  -5.79878 14 14 D      2.44 0.20 0.08062   0.8406             drop                        Orion            
M1204  83.74517  -5.79261 14 14 D      0.53 0.19 0.2956    0.3417                                         Orion            
M1205  83.80025  -5.79153 14 14 D      0.58 0.11 0.2695    0.9528                                         Orion            
M1206  83.62333  -5.79011 14 14 D      2.95 0.48 0.3931    0.9797             burst                       Orion            
M1207  83.88817  -5.78539 14 14 D      3.38 0.48 5.023E-05 0.000361  curved                    4800 0.183 Orion            
M1208  83.74525  -5.78519 14 14 D      0.90 0.24 0.6723    0.9116                                         Orion            
M1209  83.98058  -5.78378 14 14 D      0.47 0.09 0.7603    0.9999                                         Orion            
M1210  83.83925  -5.78369 14 14 D      0.32 0.15 0.8304    0.6564                                         Orion            
M1211  83.83021  -5.78356 14 14 D      0.64 0.12 0.01437   0.0008342                                      Orion            
M1212  84.07454  -5.78181 14 14 P      0.34 0.11 0.01165   0.006936                                       Orion            
M1213  83.83421  -5.78075 14 14 D      0.49 0.05 0.2248    0.1351                                         Orion            
M1214  83.72871  -5.77883 14 14 D      1.96 0.33 0.2652    0.4786                                         Orion            
M1215  83.79304  -5.77594 14 14 D      2.18 0.53 0.9986    0.742                                          Orion            
M1217  83.49679  -5.77308 14 14 D      2.73 0.48 0.4207    0.6083                                         Orion            
M1218  83.67154  -5.76994 14 14 D      6.94 0.68 0.4707    0.9706             irregular                   Orion            
M1219  84.21946  -5.76844 14 14 D      0.36 0.12 0.1357    0.01293                                        Orion            
M1221  83.70450  -5.76800 14 14 D      2.12 0.15 0.7758    0.02639                                        Orion            
M1222  83.74683  -5.76631 14 14 D      1.17 0.16 0.5917    0.2986                                         Orion            
M1223  83.82058  -5.76547 14 14 D      0.86 0.06 0.03399   0.005535                                       Orion            
M1224  83.85621  -5.76242 14 14 D      3.17 0.32 0.2351    0.9439             irregular                   Orion            
M1225  83.26354  -5.76114 14 14 D      1.11 0.18 0.006569  0.016     curved                    4800 0.067 Orion            
M1226  83.80383  -5.76044 14 14 D      1.54 0.18 0.379     0.5552                                         Orion            
M1227  83.76250  -5.75972 14 14 D      1.05 0.13 0.6944    0.9999                                         Orion            
M1228  83.88613  -5.75783 14 14 D      0.42 0.06 0.1778    0.2918                                         Orion            
M1229  83.67488  -5.75617 14 14 D      1.64 0.28 0.9885    0.7867                                         Orion            
M1230  83.98704  -5.75528 14 14 D      2.94 0.23 0.1342    0.9995                                         Orion            
M1231  83.47658  -5.75353 14 14 D      1.40 0.27 0.03895   0.02861                                        Orion            
M1232  83.66771  -5.75247  7  7 D      1.24 0.15 0.7162    0.9681                                         Orion            
M1233  83.85900  -5.75233 14 14 D      4.41 0.41 0.04434   0.04832            irregular                   Orion            
M1234  83.74279  -5.75150 14 14 D      6.44 0.59 0.527     0.2585             irregular                   Orion            
M1236  83.67492  -5.75011 14 14 D      0.66 0.08 0.0001219 0.9814                                         Orion            
M1237  83.74683  -5.74869 14 14 D      2.49 0.43 0.2096    0.164                                          Orion            
M1238  83.69558  -5.74747 13 13 P      9.69 2.14 0.1033    0.811              irregular                   Orion            
M1239  84.10096  -5.74675 14 14 D      2.38 0.17 0.8911    0.913                                          Orion            
M1240  83.76154  -5.74528 14 14 D      0.31 0.06 0.7963    0.9057                                         Orion            
M1241  83.67975  -5.74439 14 14 D      3.57 0.26 0.5043    0.1445             irregular                   Orion            
M1242  83.63754  -5.74436 14 14 D      0.51 0.12 0.03585   0.04261                                        Orion            
M1243  83.85992  -5.74283 14 14 D      4.38 0.76 0.1592    0.9538             irregular                   Orion            
M1244  84.01346  -5.74244 14 14 D      0.35 0.15 0.4285    0.5311                                         Orion            
M1245  83.74604  -5.74158 14 14 D      1.92 0.28 0.3137    0.3752                                         Orion            
M1246  83.84429  -5.74153 14 14 P      2.48 0.47 0.2251    0.7622                                         Orion            
M1247  83.77029  -5.74069 14 14 D      2.13 0.32 0.1064    0.1664                                         Orion            
M1248  83.88429  -5.74058 14 14 D      0.90 0.09 0.03853   0.02301                                        Orion            
M1249  83.79779  -5.73844 14 14 D      0.49 0.10 0.03376   0.3775                                         Orion            
M1250  84.19196  -5.73681 14 14 D      2.05 0.92 0.003916  0.0102    curved                    2657 0.267 Orion            
M1251  83.73867  -5.73497 14 14 D      2.62 0.32 0.6404    0.9862                                         Orion            
M1252  83.67217  -5.73428 14 14 D      0.42 0.06 0.03958   0.008473                                       Orion            
M1253  83.81146  -5.73411  8  8 D      1.25 0.57 0.8797    0.1462                                         Orion            
M1254  83.74033  -5.73258 14 14 D      2.35 0.30 0.5809    0.8052                                         Orion            
M1255  84.32663  -5.73114 14 14 D      1.13 0.10 0.05128   0.03369                                        Orion            
M1256  83.71267  -5.73025 14 14 D      0.22 0.07 0.07524   0.1302                                         Orion            
M1257  83.64842  -5.73008 14 14 D      0.34 0.18 0.197     0.4298                                         Orion            
M1259  83.69083  -5.72883 14 14 D      0.58 0.07 0.008622  0.002768                                       Orion            
M1260  83.73308  -5.72847 14 14 D      0.70 0.29 0.5648    0.9863                                         Orion            
M1261  84.35313  -5.72678 14 14 D      0.53 0.06 0.001213  0.0004403                                      Orion            
M1262  83.67692  -5.72378 14 14 D      5.24 0.55 0.3843    0.01691            irregular                   Orion            
M1263  83.80154  -5.72172 14 14 D      7.48 0.76 0.01997   0.009079           irregular                   Orion            
M1265  83.80933  -5.72156 14 14 D      1.26 0.20 0.9768    0.8418                                         Orion            
M1266  83.90379  -5.72150 11 11 D      1.54 0.38 0.3946    0.02622                                        Orion            
M1268  83.86521  -5.71525 14 14 D     10.01 1.04 0.0003044 5.463E-05 linear   irregular  0.110            Orion            
M1269  83.63958  -5.71467 14 14 D      0.32 0.03 0.04623   0.0103                                         Orion            
M1270  83.82471  -5.70928 14 14 D      1.77 0.33 0.09995   0.9994                                         Orion            
M1273  83.70071  -5.70797 14 14 D      1.53 0.25 0.01733   0.8665                                         Orion            
M1274  83.70196  -5.70778  8  8 D      1.75 0.21 0.273     0.5935                                         Orion            
M1275  84.04300  -5.70750 14 14 D      2.65 0.42 0.08339   0.2726                                         Orion            
M1276  83.29375  -5.70678 14 14 D      2.56 0.22 0.8795    0.9319                                         Orion            
M1277  84.03033  -5.70594 14 14 D      3.31 0.50 0.296     0.549              irregular                   Orion            
M1278  83.55912  -5.70583 14 14 D      2.68 0.25 0.8626    0.8235                                         Orion            
M1279  84.28987  -5.70461 14 14 D      0.22 0.12 0.1249    0.7785                                         Orion            
M1280  83.82225  -5.70403 14 14 D      4.36 0.40 0.008092  0.001501  curved   irregular        4800 0.144 Orion            
M1281  83.83850  -5.70336 14 14 D      3.92 0.35 0.7366    0.7094             irregular                   Orion            
M1282  83.80929  -5.70131 14 14 D      0.38 0.13 0.3027    0.01547                                        Orion            
M1283  84.09050  -5.69947 14 14 P      0.68 0.28 0.001268  0.002671                                       Orion            
M1284  83.61146  -5.69919 14 14 D      2.84 0.33 0.03422   0.02494                                        Orion            
M1289  83.82150  -5.69831 14 14 D      0.84 0.16 0.4914    0.9962                                         Orion            
M1290  83.72058  -5.69803 14 14 D      0.36 0.08 0.0257    0.7234                                         Orion            
M1291  83.46813  -5.69722 14 14 D      2.87 0.25 0.6221    0.4081                                         Orion            
M1292  83.74271  -5.69711 14 14 D      4.59 0.34 0.2338    0.1087             irregular                   Orion            
M1293  83.63425  -5.69678 14 14 D      0.37 0.15 0.5347    0.2178                                         Orion            
M1294  83.70433  -5.69506 14 14 P      2.68 0.22 0.2259    0.1777                                         Orion            
M1296  83.73254  -5.69058 14 14 D      4.57 0.90 0.0008161 0.004769  curved   irregular        4800 0.346 Orion            
M1297  83.68358  -5.69053 14 14 P      3.98 0.36 2.095E-06 0.001063  curved                    4800 0.175 Orion            
M1299  83.67838  -5.68892 14 14 D      0.28 0.10 0.7878    0.05089                                        Orion            
M1300  83.65629  -5.68806 14 14 D      8.74 0.55 0.01349   0.2905             irregular                   Orion            
M1301  83.75558  -5.68711 14 14 D      1.16 0.21 0.1478    0.9299                                         Orion            
M1302  83.74658  -5.68686 14 14 D      0.36 0.17 0.00359   0.0002998                                      Orion            
M1303  83.81642  -5.68644 14 14 D      3.22 0.41 0.0561    0.09677            drop                        Orion            
M1304  83.69112  -5.68594 14 14 D      1.98 0.19 0.03822   0.003163                                       Orion            
M1305  83.82775  -5.68592 14 14 D      3.48 0.66 0.1385    0.7527             burst                       Orion            
M1306  83.78667  -5.68483 11 11 D      1.08 0.55 0.1573    0.766                                          Orion            
M1307  83.89592  -5.68369 14 14 D      1.62 0.37 0.0164    0.003062                                       Orion            
M1308  83.72779  -5.68281 14 14 D      6.21 0.64 0.5363    0.2688             burst                       Orion            
M1309  83.71725  -5.68250 14 14 D      1.79 0.23 0.4412    0.8973                                         Orion            
M1311  83.82313  -5.68008 14 14 D      5.29 0.42 0.07329   0.1908             irregular                   Orion            
M1312  84.05208  -5.67922 14 14 D      5.40 0.57 0.6475    0.04451            irregular                   Orion            
M1315  83.76150  -5.67533 14 14 D      3.55 0.31 0.578     0.8669             irregular                   Orion            
M1317  83.64054  -5.67300 14 14 D      0.69 0.07 0.06374   0.07923                                        Orion            
M1319  83.66696  -5.66928 14 14 D      3.18 0.48 0.743     0.6232             irregular                   Orion            
M1320  83.64908  -5.66928 14 14 D     10.83 0.89 0.04278   0.2928             burst                       Orion            
M1323  83.72283  -5.66783 14 14 D      1.58 0.47 0.01127   0.005049                                       Orion            
M1325  83.64771  -5.66642 12 12 P      5.67 0.62 0.07507   0.6758             irregular                   Orion            
M1326  83.68837  -5.66578 14 14 D      5.83 1.05 0.2033    0.6866             irregular                   Orion            
M1328  83.77038  -5.66386 14 14 D      0.98 0.38 0.664     0.4693                                         Orion            
M1329  84.04567  -5.66364 14 14 D      2.27 0.39 0.4852    0.07781                                        Orion            
M1330  83.19704  -5.66178 14 14 D      6.15 0.65 2.491E-05 0.0001198 curved                    3421 0.244 Orion            
M1331  83.80412  -5.65958 14 14 D      1.27 0.33 0.3296    0.5781                                         Orion            
M1332  83.71192  -5.65814 14 14 D      4.37 0.34 0.0001135 0.5207    periodic                   207 0.139 Orion            
M1333  83.71579  -5.65672 14 14 D      0.55 0.05 0.06396   0.0607                                         Orion            
M1334  83.81108  -5.65303 14 14 D      2.14 0.39 0.3506    0.3961                                         Orion            
M1335  83.80729  -5.65275 14 14 D      2.87 0.54 0.05476   0.1947                                         Orion            
M1336  83.89829  -5.65225 14 14 D      3.06 1.19 0.533     0.4506             irregular                   Orion            
M1337  83.69279  -5.65208 14 14 D      2.06 0.27 0.8865    0.9999                                         Orion            
M1338  83.48575  -5.65122 14 14 D      1.62 0.41 0.6686    0.9801                                         Orion            
M1340  83.89979  -5.64517 14 14 D      2.40 0.39 0.0001176 0.1451    curved                    4800 0.148 Orion            
M1341  83.78054  -5.64469 14 14 D      1.90 0.17 0.0555    0.00715                                        Orion            
M1343  83.77408  -5.64436 14 14 D      2.78 0.48 0.01318   0.0265                                         Orion            
M1344  83.76917  -5.64386 14 14 D      2.15 0.35 0.6349    0.2217                                         Orion            
M1345  83.92204  -5.64242 14 14 D      0.93 0.13 0.4738    0.6655                                         Orion            
M1347  83.78596  -5.64172 14 14 D      0.42 0.08 0.02659   0.01853                                        Orion            
M1348  83.92171  -5.64156 14 14 D      0.90 0.13 0.4131    0.7346                                         Orion            
M1349  83.77404  -5.64103 14 14 D      1.21 0.32 0.06027   0.8903                                         Orion            
M1350  84.20271  -5.64056 14 14 P      0.40 0.17 0.0184    0.0008181                                      Orion            
M1351  83.75333  -5.63550 14 14 D      3.27 0.77 0.3215    0.4645             irregular                   Orion            
M1352  83.81192  -5.63478 14 14 D      3.74 0.73 0.01292   0.0003649          irregular                   Orion            
M1353  84.20750  -5.63314 14 14 D      0.48 0.18 0.05313   0.108                                          Orion            
M1354  83.74171  -5.63292 13 14 D      3.33 1.37 0.02405   0.3949             irregular                   Orion            
M1356  83.83642  -5.63150 14 14 D      0.93 0.20 0.0415    0.9965                                         Orion            
M1357  83.74587  -5.63078 14 14 D      0.88 0.18 0.6574    0.8606                                         Orion            
M1358  83.97529  -5.62836 14 14 D      0.88 0.15 1.88E-06  3.722E-09                                      Orion            
M1361  83.61012  -5.62792 14 14 P      3.27 0.60 0.7631    0.9888             irregular                   Orion            
M1362  83.94854  -5.62742 14 14 D      3.57 0.38 0.6007    0.9299             irregular                   Orion            
M1363  84.00550  -5.62592 14 14 D      0.51 0.16 0.4754    0.2007                                         Orion            
M1364  83.80283  -5.62472 14 14 D      0.57 0.34 0.035     0.01432                                        Orion            
M1365  83.71650  -5.62339 14 14 D      1.34 0.39 0.05688   0.9615                                         Orion            
M1367  83.86787  -5.62203 14 14 D      0.81 0.14 0.001511  1.074E-05 linear             -0.015            Orion            
M1368  83.75621  -5.62131 14 14 D      0.61 0.32 0.07131   0.1507                                         Orion            
M1369  83.22625  -5.62078 14 14 P      0.61 0.26 0.4732    0.127                                          Orion            
M1370  84.01087  -5.62017 14 14 D      0.64 0.20 0.01674   0.4248                                         Orion            
M1372  83.99787  -5.61925 14 14 D      0.23 0.09 0.06611   0.04474                                        Orion            
M1373  83.57779  -5.61883 14 14 D      1.42 0.17 0.6539    0.3973                                         Orion            
M1374  83.78417  -5.61792 14 14 D      5.56 1.00 0.491     0.9465             irregular                   Orion            
M1375  83.60637  -5.61733 14 14 D      0.77 0.13 0.5183    0.6624                                         Orion            
M1376  83.23242  -5.61728 14 14 D      0.56 0.07 0.7111    0.2198                                         Orion            
M1377  83.64604  -5.61686 14 14 D      0.19 0.05 0.005664  0.9727                                         Orion            
M1378  83.78212  -5.61631 14 14 D      1.16 0.11 0.3526    0.7108             drop                        Orion            
M1379  83.78250  -5.61611 14 14 D      1.11 0.11 0.3578    0.5946             drop                        Orion            
M1380  83.51250  -5.61583 14 14 D      9.66 1.33 0.03016   0.9566             irregular                   Orion            
M1381  83.55900  -5.61503 14 14 D      2.64 0.40 0.663     0.6648                                         Orion            
M1382  83.67387  -5.61358 14 14 D      1.18 0.24 0.06572   0.097                                          Orion            
M1383  83.56854  -5.61261 14 14 D      2.13 0.29 0.006584  0.0004839 curved                    4800 0.104 Orion            
M1384  83.77104  -5.61217 14 14 D      6.44 0.57 0.5996    0.5507             irregular                   Orion            
M1385  83.93400  -5.61097 14 14 D      0.25 0.06 0.03014   0.001252                                       Orion            
M1386  83.81208  -5.61086 14 14 D      2.22 0.23 0.001877  0.1166    curved                    4800 0.094 Orion            
M1387  84.03871  -5.61075 14 14 D      3.71 0.44 0.0672    0.1611             irregular                   Orion            
M1388  83.49404  -5.60958 14 14 D      0.31 0.10 0.09172   0.8026                                         Orion            
M1389  83.43929  -5.60894 14 14 D      7.66 0.66 0.5449    0.8759             irregular                   Orion            
M1390  84.19833  -5.60861 14 14 D      3.32 0.30 0.03574   0.0403             irregular                   Orion            
M1391  84.25992  -5.60825 14 14 D      5.17 0.79 0.3432    0.4345             irregular                   Orion            
M1393  83.74617  -5.60589 14 14 D      0.80 0.10 0.5215    0.7398                                         Orion            
M1394  83.45637  -5.60572 14 14 D      5.07 0.45 0.331     0.797              irregular                   Orion            
M1395  83.50908  -5.60544 14 14 D      1.90 0.31 0.0548    0.7069                                         Orion            
M1396  83.80487  -5.60489 14 14 D      1.50 0.30 0.261     0.6599                                         Orion            
M1397  83.65225  -5.60478 14 14 D      1.22 0.10 0.06955   0.8182                                         Orion            
M1398  83.53325  -5.60467 14 14 D     10.53 0.85 0.221     0.9923             irregular                   Orion            
M1399  83.73146  -5.60169 14 14 D      5.79 0.36 0.5258    0.2728             irregular                   Orion            
M1401  83.18088  -5.59917 14 14 D      1.35 0.46 0.5432    0.2611                                         Orion            
M1402  83.17704  -5.59872 11 10 P      2.51 1.80 0.0006644 0.001964  periodic irregular         200 0.603 Orion            
M1405  83.50142  -5.59542 14 14 D      0.53 0.07 0.07476   0.09498                                        Orion            
M1406  83.62267  -5.59519 14 14 P     24.68 3.46 0.003297  0.08356   curved   irregular        4800 0.754 Orion            
M1407  83.77100  -5.59464 14 14 P      2.29 0.51 0.01279   0.3283                                         Orion            
M1408  83.55633  -5.59406 14 14 D     12.93 0.91 0.0002246 0.05061   curved   irregular        4800 0.324 Orion            
M1411  83.21617  -5.59039 14 14 D      1.29 0.21 0.2787    0.9209                                         Orion            
M1414  83.82479  -5.58761 14 14 D      3.26 0.43 0.0001311 5.263E-07 linear             -0.062            Orion            
M1415  83.76879  -5.58733 14 14 P      2.71 0.23 0.001048  0.8806    curved                    2657 0.097 Orion            
M1417  83.88292  -5.58647 14 14 D      0.55 0.23 0.3922    0.9121                                         Orion            
M1418  83.98596  -5.58642 14 14 D      0.77 0.24 0.324     0.4788                                         Orion            
M1419  83.19163  -5.58619 14 14 D      2.34 0.51 0.09104   0.6101                                         Orion            
M1420  83.80650  -5.58547 14 14 D      2.64 0.37 0.1622    0.1029                                         Orion            
M1421  83.79408  -5.58508 14 14 P      4.77 1.07 0.04156   0.9321             irregular                   Orion            
M1425  83.84008  -5.58278  8  8 D      7.41 0.58 0.318     0.4153             irregular                   Orion            
M1426  83.83400  -5.58253 14 14 D      0.93 0.27 0.3763    0.4316                                         Orion            
M1427  83.80725  -5.58189 14 14 D      5.47 0.46 0.9541    0.2035             irregular                   Orion            
M1428  83.65613  -5.58108 14 14 D      2.62 0.29 0.4646    0.9705                                         Orion            
M1429  83.20254  -5.58097 14 14 D      0.96 0.14 0.003623  0.1105    curved                    4800 0.049 Orion            
M1430  83.64150  -5.58089 14 14 D      8.01 0.66 0.1546    0.5209             irregular                   Orion            
M1431  84.10188  -5.58083 14 14 P      2.51 0.33 0.03855   0.01427                                        Orion            
M1432  83.84042  -5.57969 14 14 D      3.32 0.60 0.1402    0.2166             irregular                   Orion            
M1433  83.21062  -5.57847 14 14 P      4.44 0.88 0.05487   0.9204             irregular                   Orion            
M1434  83.20054  -5.57814 14 14 P      7.37 0.85 4.387E-06 3.696E-09 linear             -0.110            Orion            
M1435  83.89433  -5.57711 14 14 D      1.70 0.20 0.8155    0.04141                                        Orion            
M1436  83.64667  -5.57553 14 14 D      2.20 0.18 0.02818   0.3805                                         Orion            
M1437  83.77221  -5.57450 14 14 D      7.95 0.93 0.7461    0.03776            irregular                   Orion            
M1438  84.02929  -5.57172 14 14 D      8.92 1.17 0.002581  0.1834    curved   irregular        2657 0.412 Orion            
M1439  83.81137  -5.57131 14 14 D      2.52 0.24 0.3871    0.6305                                         Orion            
M1441  83.90183  -5.56969 14 14 D      5.68 0.52 0.2685    0.9659             irregular                   Orion            
M1442  84.15458  -5.56911 14 14 D      0.73 0.14 0.1399    0.1925                                         Orion            
M1443  83.85637  -5.56781 14 14 D      1.83 0.20 0.6296    0.05204                                        Orion            
M1444  83.80437  -5.56764 14 14 D      1.14 0.12 0.4949    0.2928                                         Orion            
M1445  83.66296  -5.56731 14 14 D      0.57 0.10 0.1466    0.8498                                         Orion            
M1446  84.35837  -5.56703 14 14 D     11.10 1.00 0.2355    0.5816             irregular                   Orion            
M1447  83.77396  -5.56550 14 14 D      3.47 0.53 4.937E-05 4.179E-05 curved                    3421 0.190 Orion            
M1448  83.55492  -5.56486 14 14 D      2.06 0.27 0.7557    0.85                                           Orion            
M1452  83.68637  -5.56158 14 14 D     13.33 1.49 0.932     0.9982             burst                       Orion            
M1454  83.77688  -5.55975 14 14 P      1.52 0.76 0.5103    0.4227                                         Orion            
M1455  83.18525  -5.55928 14 14 D      1.10 0.14 0.6225    0.6555                                         Orion            
M1456  83.70337  -5.55919 14 14 D      3.55 1.06 0.8981    0.3126             irregular                   Orion            
M1457  83.80688  -5.55919 14 14 D      2.00 0.90 0.002627  0.1468    curved                    3421 0.251 Orion            
M1458  83.73804  -5.55819 14 14 D      0.87 0.11 0.4903    0.2352                                         Orion            
M1459  83.39117  -5.55731 14 14 D      2.12 0.22 0.04148   0.131                                          Orion            
M1460  83.89279  -5.55597 14 14 D      1.05 0.18 0.1248    0.5582                                         Orion            
M1461  84.20546  -5.55578 14 14 D      0.81 0.24 0.1563    0.9367                                         Orion            
M1462  83.81012  -5.55522 14 14 D      1.58 0.26 0.08671   0.888                                          Orion            
M1463  83.83837  -5.55481 14 14 D      0.25 0.09 0.074     0.1125                                         Orion            
M1464  83.81583  -5.55339 14 14 D      2.14 0.21 0.1564    0.9973                                         Orion            
M1465  83.76033  -5.55275 14 14 D      6.11 0.52 0.05834   0.06171            irregular                   Orion            
M1466  83.88062  -5.55242 14 14 D      0.90 0.34 0.01271   0.831                                          Orion            
M1468  84.32025  -5.55094 14 14 D      1.64 0.14 0.05572   0.1531                                         Orion            
M1469  83.67583  -5.55092 14 14 D      4.26 0.46 0.08891   0.6861             irregular                   Orion            
M1470  83.46575  -5.55092 14 14 D      4.10 0.44 0.1561    0.9565             irregular                   Orion            
M1471  83.51121  -5.55083 14 14 D      1.19 0.33 0.0005921 7.601E-05 linear              0.038            Orion            
M1472  83.83192  -5.55039 14 14 P      2.20 0.60 0.06917   0.376                                          Orion            
M1473  83.81571  -5.54978 14 14 D      6.14 0.71 0.03118   0.03938            irregular                   Orion            
M1474  83.44112  -5.54947 14 14 P      5.98 0.52 0.01193   0.01224            irregular                   Orion            
M1477  84.01179  -5.54844 10 10 D      1.89 1.48 0.4703    0.9828                                         Orion            
M1478  83.99554  -5.54825 14 14 D      3.51 0.61 0.07431   0.4231             irregular                   Orion            
M1479  83.77733  -5.54767 14 14 P      3.00 0.43 0.0295    0.01825            irregular                   Orion            
M1480  83.74379  -5.54711 14 14 D      1.01 0.29 0.2465    0.5027                                         Orion            
M1481  83.82454  -5.54703 14 14 D      0.48 0.15 0.8464    0.1239                                         Orion            
M1482  83.81021  -5.54625 14 14 D      2.41 0.25 0.01296   0.004726                                       Orion            
M1483  83.78342  -5.54564 14 14 D      3.21 0.46 0.09193   0.6818             irregular                   Orion            
M1484  83.93079  -5.54556 14 14 D      2.95 0.45 0.1986    0.5925                                         Orion            
M1486  83.81067  -5.54144 14 14 D      1.06 0.12 0.2175    0.7092                                         Orion            
M1487  83.84546  -5.54131 14 14 D      1.93 0.35 0.002593  0.0003242 curved                    4800 0.125 Orion            
M1488  83.56521  -5.54006 14 14 D      2.38 0.42 0.8295    0.9854                                         Orion            
M1490  83.83446  -5.53794 14 14 D      1.50 0.27 0.04261   0.07873                                        Orion            
M1491  83.82258  -5.53786 14 14 D      0.49 0.10 0.3216    0.3186                                         Orion            
M1492  83.93171  -5.53669 14 14 D      0.88 0.47 0.5678    0.4661                                         Orion            
M1493  83.76146  -5.53417 14 14 D      0.59 0.38 0.8419    0.345                                          Orion            
M1494  83.81775  -5.53400 14 14 D      0.36 0.12 0.03146   0.1384                                         Orion            
M1495  83.47708  -5.53344 14 14 D      1.00 0.07 0.5875    0.2371                                         Orion            
M1498  83.38567  -5.53200 14 14 D      0.59 0.20 0.07309   0.1076                                         Orion            
M1499  83.79946  -5.53189 14 14 D      1.08 0.12 0.03491   0.0105                                         Orion            
M1500  83.79967  -5.53153 14 14 D      1.08 0.12 0.03689   0.01036                                        Orion            
M1501  83.78687  -5.53022 14 14 D      2.17 0.35 0.09688   0.2028                                         Orion            
M1502  83.88313  -5.52986 13 13 D      2.41 0.53 0.4237    0.2956                                         Orion            
M1503  83.70367  -5.52942 14 14 P      2.52 0.31 0.0401    0.04414                                        Orion            
M1504  83.67046  -5.52900 14 14 P      1.55 0.26 0.0004201 0.07445   curved                    2172 0.097 Orion            
M1505  83.82617  -5.52836 14 14 D      3.64 0.66 0.2304    0.4008             irregular                   Orion            
M1506  83.90146  -5.52711 14 14 D      5.40 0.48 0.1905    0.9693             irregular                   Orion            
M1507  83.84492  -5.52703 14 14 D      2.45 0.34 0.1694    0.6967                                         Orion            
M1508  83.70392  -5.52542 14 14 D      0.60 0.10 0.7687    0.1173                                         Orion            
M1510  83.83737  -5.52264 14 14 D      1.02 0.17 0.03337   0.08682                                        Orion            
M1511  83.84279  -5.52131 14 14 D      0.58 0.09 0.0592    0.9961                                         Orion            
M1514  84.03854  -5.51936 14 14 D      1.31 0.20 0.02582   0.09468            burst                       Orion            
M1515  83.77696  -5.51928 14 14 D      0.56 0.11 0.06864   0.932                                          Orion            
M1516  83.65450  -5.51911 14 14 D      2.69 0.30 0.001867  0.0001823 curved                    3421 0.105 Orion            
M1517  83.70192  -5.51869 14 14 D      1.38 0.23 0.3736    0.4719                                         Orion            
M1518  83.75354  -5.51831 14 14 D      0.60 0.10 0.07761   0.2245                                         Orion            
M1519  83.83267  -5.51767 14 14 D      1.47 0.22 0.8592    0.03279                                        Orion            
M1520  83.83000  -5.51753 13 13 D      1.66 0.29 0.1266    0.3631                                         Orion            
M1521  84.07696  -5.51739 14 14 D      0.46 0.11 0.07095   0.153                                          Orion            
M1522  83.79863  -5.51697 14 14 D      1.04 0.47 0.6022    0.2515                                         Orion            
M1523  83.78838  -5.51622 14 14 D      2.93 0.40 2.702E-05 0.002896  curved                    3421 0.170 Orion            
M1524  83.80671  -5.51594 14 14 D      2.27 0.36 0.4019    0.8925                                         Orion            
M1525  83.82008  -5.51556 14 14 D      1.06 0.55 0.865     0.1146                                         Orion            
M1526  84.11463  -5.51533 14 14 D      3.19 0.30 0.1089    0.9493             burst                       Orion            
M1527  83.20333  -5.51503 14 14 D      1.44 0.13 0.0469    0.9219                                         Orion            
M1528  83.43858  -5.51375 14 14 D      4.92 0.91 0.5399    0.057              irregular                   Orion            
M1529  83.58646  -5.51328 14 14 D      2.18 0.17 0.5473    0.9906                                         Orion            
M1531  83.69954  -5.51292 14 14 D      2.28 0.36 0.07494   0.3973                                         Orion            
M1532  83.82442  -5.51128 14 14 D      1.38 0.33 0.3162    0.554                                          Orion            
M1533  83.83454  -5.51092 14 14 D      2.70 0.57 0.1528    0.4481                                         Orion            
M1534  83.85700  -5.51053 14 14 D      1.11 0.17 0.2226    0.9193                                         Orion            
M1535  83.87821  -5.51000 14 14 D      1.69 0.46 0.7646    0.8913                                         Orion            
M1536  83.31212  -5.50928 14 14 D      2.29 0.28 0.03277   0.9651                                         Orion            
M1537  83.80079  -5.50914 14 14 D      1.81 0.31 0.3286    0.4925                                         Orion            
M1542  83.86342  -5.50683 14 14 D      0.36 0.19 0.09051   0.2516                                         Orion            
M1543  83.88692  -5.50592 14 14 D      1.71 0.32 0.2053    0.9093                                         Orion            
M1544  83.85688  -5.50578 14 14 D      3.24 0.57 0.1941    0.6158             irregular                   Orion            
M1546  83.54788  -5.50553 14 14 D      0.30 0.05 0.1839    0.4377                                         Orion            
M1548  83.58146  -5.50550 14 14 D      2.37 0.36 0.07492   0.07646                                        Orion            
M1549  84.01613  -5.50525 14 14 D      1.09 0.21 0.02858   0.5504                                         Orion            
M1555  83.66604  -5.50178 14 14 D      3.28 0.46 0.04157   0.1086             irregular                   Orion            
M1556  83.81596  -5.50153 14 14 D      7.78 1.19 0.000494  0.000794  curved   irregular        4800 0.392 Orion            
M1557  83.76242  -5.50042 14 14 D      0.38 0.07 0.3779    0.6525                                         Orion            
M1558  83.37996  -5.49928 14 14 D      1.03 0.24 0.3092    0.09489                                        Orion            
M1559  83.85096  -5.49917 14 14 D      3.66 0.36 0.287     0.9808             irregular                   Orion            
M1562  83.71933  -5.49589 14 14 D      2.52 0.25 0.1256    0.9999                                         Orion            
M1563  83.99858  -5.49542 14 14 D      1.54 0.23 0.1236    0.8227                                         Orion            
M1568  83.95575  -5.49428 14 14 D      0.83 0.18 0.5008    0.9923                                         Orion            
M1569  83.76883  -5.49397 14 14 D      2.11 0.30 0.2942    0.07742                                        Orion            
M1573  83.81800  -5.49239 14 14 P      3.34 0.69 0.1271    0.7806             irregular                   Orion            
M1574  83.86650  -5.49200 14 14 D      3.19 0.53 0.3049    0.787              irregular                   Orion            
M1575  83.76479  -5.49061 14 14 D      1.45 0.12 0.8434    0.9702                                         Orion            
M1576  83.77342  -5.48953 14 14 D      2.94 0.49 0.01493   0.9182                                         Orion            
M1578  83.83338  -5.48667 14 14 D      0.47 0.14 0.8722    0.6884                                         Orion            
M1580  83.87108  -5.48625 14 14 D      1.54 0.33 0.6459    0.2447                                         Orion            
M1581  83.75900  -5.48600 14 14 D      5.43 0.57 0.03543   0.04823            burst                       Orion            
M1583  83.70658  -5.48425 14 14 D      6.44 0.60 0.9183    0.08774            irregular                   Orion            
M1584  83.76633  -5.48422 14 14 D      3.44 0.30 0.6872    0.9379             irregular                   Orion            
M1585  83.72054  -5.48311 14 14 D      1.34 0.22 0.0006181 0.5246    periodic                  1136 0.088 Orion            
M1587  83.71425  -5.48250 14 14 D      0.31 0.12 0.1587    0.3411                                         Orion            
M1588  83.81621  -5.48131 14 14 D      1.93 0.34 0.1098    0.4508                                         Orion            
M1589  83.55367  -5.47997 14 14 D      0.56 0.08 0.002537  0.002443                                       Orion            
M1591  83.82621  -5.47953  6  6 D      2.49 0.40 0.361     0.3178                                         Orion            
M1592  83.80688  -5.47950 11 11 D      1.19 0.25 0.01462   0.837                                          Orion            
M1594  83.80912  -5.47867 14 14 D      2.19 0.62 0.02089   0.002877                                       Orion            
M1595  83.74108  -5.47828 14 14 D      1.29 0.22 0.1309    0.6982                                         Orion            
M1597  83.67808  -5.47711 14 14 D      2.18 0.22 0.5937    0.3625             drop                        Orion            
M1598  83.59983  -5.47625 14 14 D      0.33 0.19 0.6675    0.0654                                         Orion            
M1599  83.90954  -5.47625 14 14 D      1.81 0.74 0.003216  0.1099    curved                    4800 0.319 Orion            
M1602  83.57542  -5.47600 14 14 D      2.02 0.20 0.1369    0.4948                                         Orion            
M1603  83.81771  -5.47597 14 14 D      0.88 0.24 0.00207   0.4819    curved                    1256 0.078 Orion            
M1604  83.90879  -5.47592 14 14 D      1.95 0.81 0.001519  0.04608   curved                    4800 0.343 Orion            
M1605  83.61167  -5.47553 14 14 D      0.68 0.11 0.1465    0.9439                                         Orion            
M1606  83.87704  -5.47517 14 14 D      0.53 0.16 0.02715   0.0298                                         Orion            
M1607  83.78487  -5.47481 14 14 D      1.45 0.26 0.1743    0.07456                                        Orion            
M1608  83.63200  -5.47411 14 14 D      2.19 0.28 0.5799    0.0311                                         Orion            
M1609  83.82533  -5.47356 12 12 P      2.25 0.48 0.02818   0.8219                                         Orion            
M1610  83.78992  -5.47306 14 14 D      3.09 0.63 0.558     0.2257             irregular                   Orion            
M1613  83.72767  -5.47175 14 14 D      5.08 0.79 3.08E-05  9.218E-05 curved                    2657 0.393 Orion            
M1615  83.70396  -5.47136 14 14 D      4.26 0.62 0.2161    0.478              irregular                   Orion            
M1616  83.88083  -5.47117 14 14 D      0.90 0.20 0.09764   0.5114                                         Orion            
M1617  83.92483  -5.47017 14 14 D      1.77 0.27 0.05343   0.7911                                         Orion            
M1619  83.93908  -5.46961 14 14 D      1.40 0.40 0.7304    0.4505                                         Orion            
M1621  83.67008  -5.46928 14 14 D      1.49 0.16 0.03808   0.04147                                        Orion            
M1622  83.83754  -5.46914 14 14 D      0.71 0.20 0.8158    0.8465                                         Orion            
M1625  83.86621  -5.46719 14 14 D      0.38 0.19 0.7186    0.01032                                        Orion            
M1627  83.78475  -5.46572 14 14 D      1.69 0.30 0.0808    0.08943                                        Orion            
M1628  83.71983  -5.46522 14 14 D      1.10 0.16 0.8634    0.4159                                         Orion            
M1630  83.80517  -5.46506 14 14 D      0.87 0.49 0.04165   0.1615                                         Orion            
M1631  83.77292  -5.46444 14 14 D      1.49 0.34 0.1747    0.3687                                         Orion            
M1632  83.73546  -5.46408 14 14 D      4.21 0.54 0.3472    0.8691             irregular                   Orion            
M1633  83.92217  -5.46392 14 14 D      1.36 0.70 0.3619    0.7863                                         Orion            
M1636  83.81404  -5.46306 14 14 D      0.84 0.47 0.05774   0.0785                                         Orion            
M1637  83.63342  -5.46178 14 14 D      2.27 0.19 0.6817    0.8769                                         Orion            
M1638  83.44983  -5.46067 14 14 D      0.73 0.20 0.3078    0.2976                                         Orion            
M1644  83.92692  -5.45914 14 14 D      2.00 0.37 0.02629   0.007191                                       Orion            
M1647  83.86454  -5.45725 14 14 D      0.86 0.22 0.07872   0.07531                                        Orion            
M1648  83.64092  -5.45497 14 14 D      0.44 0.09 0.009593  0.0003085                                      Orion            
M1652  83.77454  -5.45247 14 14 D      2.34 0.35 0.008303  0.9155    periodic                   467 0.140 Orion            
M1653  83.82042  -5.45244 10 10 D      2.76 0.49 0.1737    0.4853                                         Orion            
M1654  83.45117  -5.45150 14 14 D      5.97 1.75 0.06501   0.5805             irregular                   Orion            
M1658  83.71138  -5.45022 14 14 D      3.05 0.23 0.5086    0.4702             irregular                   Orion            
M1659  83.80800  -5.45019 12 12 D      2.50 0.83 0.08391   0.3082                                         Orion            
M1661  83.72917  -5.44964 14 14 D      3.31 1.00 0.001323  9.82E-05  curved                    3421 0.326 Orion            
M1663  83.67375  -5.44806 14 14 D      3.54 0.27 0.01651   0.0006579          irregular                   Orion            
M1668  83.97638  -5.44561 14 14 D      2.87 0.48 0.1061    0.4488                                         Orion            
M1670  83.85712  -5.44489 10 10 D      4.56 0.78 0.09472   0.9947             irregular                   Orion            
M1672  83.67004  -5.44406 14 14 D      6.57 0.80 0.3089    0.2675             irregular                   Orion            
M1673  83.76979  -5.44381 14 14 D      2.47 0.60 0.004228  0.3667    curved                    3421 0.235 Orion            
M1674  83.76687  -5.44367 14 14 D      3.78 0.84 0.3052    0.9679             irregular                   Orion            
M1676  83.61638  -5.44289 14 14 D      2.09 0.33 0.1315    0.9929                                         Orion            
M1680  83.60887  -5.44167 14 14 D      2.93 0.57 0.6468    0.6911                                         Orion            
M1686  83.70442  -5.44069 14 14 D      1.94 0.36 0.03036   0.005316                                       Orion            
M1687  84.15517  -5.44033 14 14 D      4.20 0.39 0.1754    0.1571             irregular                   Orion            
M1688  83.25929  -5.44028 14 14 D      4.50 0.62 0.009153  0.1756    curved                    2172 0.214 Orion            
M1690  83.79021  -5.43975 14 14 D      2.05 0.43 0.3548    0.7561                                         Orion            
M1699  83.69483  -5.43461 14 14 D      4.10 0.42 0.02367   0.004919           irregular                   Orion            
M1700  83.76867  -5.43458 14 14 D      1.21 0.38 0.7524    0.9956                                         Orion            
M1701  84.31821  -5.43450 14 14 D      0.73 0.20 0.06873   0.06449                                        Orion            
M1706  83.67063  -5.43331 14 14 D      2.68 0.42 0.4992    0.8214                                         Orion            
M1707  83.48129  -5.43261 14 14 D      3.74 0.42 0.6558    0.4549             irregular                   Orion            
M1720  83.74842  -5.42781 14 14 D      2.16 0.33 0.1998    0.4568                                         Orion            
M1737  83.75179  -5.42058 14 14 D      0.70 0.16 0.7769    0.6353                                         Orion            
M1738  83.71483  -5.42019 14 14 D      2.24 0.35 0.05562   0.7233                                         Orion            
M1740  83.72842  -5.42011 14 14 D      0.70 0.10 0.3275    0.4966                                         Orion            
M1744  84.25137  -5.41900 14 14 D      2.13 0.25 0.4757    0.3952                                         Orion            
M1750  83.61879  -5.41603 14 14 D      2.66 0.33 0.1149    0.09912                                        Orion            
M1758  83.79563  -5.41342  9  9 D      2.28 2.29 0.07837   0.9402             drop                        Orion            
M1762  83.71683  -5.41192 14 14 D      2.85 0.26 0.889     0.1174                                         Orion            
M1765  83.68529  -5.41064 14 14 D      1.06 0.22 0.1626    0.2708                                         Orion            
M1770  83.93679  -5.40953 14 14 D      0.45 0.17 0.52      0.9744                                         Orion            
M1776  83.24683  -5.40717 14 14 D      1.39 0.13 0.03308   0.2724             burst                       Orion            
M1779  83.65921  -5.40658 14 14 D      1.36 0.26 0.3015    0.3971                                         Orion            
M1782  83.77383  -5.40511 14 14 D      9.10 2.47 0.4114    0.9586             burst                       Orion            
M1784  83.18563  -5.40422 14 14 D      1.62 0.39 0.6691    0.7063                                         Orion            
M1786  84.26313  -5.40386 14 14 D      8.04 0.76 0.7131    0.9903             irregular                   Orion            
M1789  83.75092  -5.40253 11 11 P      2.29 0.81 0.5454    0.9955                                         Orion            
M1790  83.75492  -5.40186 14 14 D      0.95 0.18 0.8051    0.5238                                         Orion            
M1792  83.42367  -5.40119 14 14 D      1.54 0.21 0.04069   0.02924                                        Orion            
M1798  83.74817  -5.40011 14 14 D      1.56 0.32 0.0535    0.9922                                         Orion            
M1800  83.75875  -5.39911 14 14 P      1.88 0.41 0.2633    0.9859                                         Orion            
M1806  83.74062  -5.39783 14 14 D      1.17 0.22 0.1062    0.9447                                         Orion            
M1818  84.24908  -5.39467 14 14 D      4.24 0.30 0.5297    0.4003             irregular                   Orion            
M1822  83.88017  -5.39444 10 10 D      0.87 0.45 0.6553    0.8547                                         Orion            
M1826  83.71042  -5.39311 14 14 D      0.78 0.24 0.02228   0.4826                                         Orion            
M1835  83.90267  -5.39114 14 14 D      0.43 0.14 0.5744    0.4139                                         Orion            
M1837  83.44442  -5.39039 14 14 D      2.42 0.48 0.7972    0.288                                          Orion            
M1838  83.69392  -5.39039 14 14 D      7.58 1.06 0.02022   0.1711             irregular                   Orion            
M1839  83.58625  -5.38981 14 14 P      0.52 0.11 0.1014    0.7419                                         Orion            
M1844  83.46379  -5.38781 14 14 D      3.03 0.66 0.07776   0.8165             irregular                   Orion            
M1854  83.99054  -5.38581 14 14 D      2.16 0.34 0.3005    0.9236                                         Orion            
M1862  83.34367  -5.38414 14 14 D      1.78 0.32 0.07336   0.1149                                         Orion            
M1864  83.75042  -5.38386 14 14 D      2.43 0.40 0.1235    0.9837                                         Orion            
M1872  83.74071  -5.38089 14 14 D      1.48 0.69 0.01829   0.3046                                         Orion            
M1873  83.69133  -5.38067 14 14 D      0.19 0.10 0.5106    0.2291                                         Orion            
M1874  84.19650  -5.38061 14 14 D      2.71 0.34 0.3055    0.9374             burst                       Orion            
M1878  84.09846  -5.37950 14 14 D      2.38 0.33 0.4631    0.03516                                        Orion            
M1883  83.52475  -5.37881 14 14 D      1.38 0.23 0.1398    0.112                                          Orion            
M1884  83.67025  -5.37836 14 14 D      2.66 0.63 0.3415    0.5671                                         Orion            
M1887  83.70037  -5.37728 14 14 D      0.21 0.09 0.03363   0.9567                                         Orion            
M1888  83.76279  -5.37719 14 14 D      0.68 0.52 0.01365   0.6998                                         Orion            
M1896  83.71729  -5.37553 14 14 D      1.71 0.43 1.486E-07 0.9887    periodic                   356 0.167 Orion            
M1902  83.94408  -5.37344 14 14 D      0.28 0.17 0.5192    0.3868                                         Orion            
M1904  83.51929  -5.37292 14 14 D      1.29 0.14 0.08316   0.3563                                         Orion            
M1908  83.63988  -5.36911 14 14 D      0.61 0.10 0.04092   0.3759                                         Orion            
M1909  83.76175  -5.36897 14 14 D      2.02 0.35 0.08981   0.7667                                         Orion            
M1917  83.62975  -5.36550 14 14 D      3.66 0.55 0.5917    0.4809             irregular                   Orion            
M1928  83.91992  -5.36164 14 14 D      1.16 0.66 0.2903    0.9065                                         Orion            
M1932  83.72604  -5.35975 14 14 D      1.23 0.26 0.1325    0.9726                                         Orion            
M1934  83.33904  -5.35964 14 14 D      2.80 0.44 0.04139   0.1027                                         Orion            
M1939  83.69500  -5.35803 14 14 D      0.87 0.19 0.3518    0.4622                                         Orion            
M1941  83.89704  -5.35756 14 14 D      0.81 0.25 0.6645    0.9612                                         Orion            
M1943  83.71942  -5.35697 14 14 D      0.86 0.35 0.01653   0.7573                                         Orion            
M1948  83.88225  -5.35567 14 14 D      0.79 0.35 0.1698    0.321                                          Orion            
M1950  83.86558  -5.35525 14 14 D      1.17 0.71 0.1353    0.2723                                         Orion            
M1953  83.88625  -5.35497 14 14 P      0.67 0.21 0.9157    0.0709                                         Orion            
M1955  83.95904  -5.35472 14 14 D      1.22 0.43 0.01113   0.004701                                       Orion            
M1960  83.63608  -5.35200 14 14 D      0.83 0.18 0.03887   0.01635                                        Orion            
M1965  83.85246  -5.35119  7  7 D      1.02 0.22 0.1956    0.6211                                         Orion            
M1990  83.97312  -5.34089 14 14 D      1.31 0.58 0.5879    0.652                                          Orion            
M1991  83.77133  -5.34008 14 14 D      0.93 0.21 0.02393   0.04565                                        Orion            
M1992  83.75554  -5.33958 14 14 D      3.99 0.55 0.1225    0.6238             irregular                   Orion            
M1994  83.71025  -5.33900 14 14 D      2.41 0.28 0.5146    0.4614                                         Orion            
M2002  83.73233  -5.33631 14 14 D      1.21 0.25 0.5519    0.8179                                         Orion            
M2016  83.77563  -5.33203 14 14 D      0.56 0.15 0.6747    0.6786                                         Orion            
M2025  83.92804  -5.32925 11 11 D      1.38 0.54 0.03102   0.6645                                         Orion            
M2026  83.73262  -5.32925 14 14 D      1.26 0.27 0.03031   0.008832                                       Orion            
M2027  84.04371  -5.32906 14 14 D      3.40 0.56 0.1299    0.8098             irregular                   Orion            
M2028  83.76138  -5.32897 14 14 D      1.95 0.40 0.6732    0.2156                                         Orion            
M2035  83.81912  -5.32658  9  8 D      1.65 0.54 0.1321    0.9908                                         Orion            
M2038  83.79100  -5.32614 14 14 D      1.15 0.39 0.6324    0.9997             burst                       Orion            
M2039  83.87679  -5.32611 14 14 D      1.38 0.53 0.03672   0.01025                                        Orion            
M2044  83.83629  -5.32397 14 14 P      1.00 0.44 0.04135   0.06584                                        Orion            
M2045  83.79942  -5.32389 14 14 D      1.33 0.24 0.1199    0.006717                                       Orion            
M2046  83.86042  -5.32183 12 12 D      1.26 0.77 0.4544    0.5884                                         Orion            
M2048  83.94837  -5.32069 14 14 D      7.46 0.98 0.1581    0.1362             burst                       Orion            
M2050  83.79837  -5.32011 14 14 P      0.56 0.15 0.3764    0.8599                                         Orion            
M2051  83.85263  -5.31925  6  6 D      3.11 1.29 0.8902    0.3016             drop                        Orion            
M2062  83.86717  -5.31583 14 14 D      2.46 0.50 0.2937    0.6113                                         Orion            
M2064  83.88017  -5.31544 14 14 D      1.47 0.64 0.09116   0.3348                                         Orion            
M2067  83.87271  -5.31272 14 14 D      3.39 0.72 0.00166   0.2989    curved                    2657 0.236 Orion            
M2069  83.81954  -5.31256 14 14 P      2.57 0.65 0.05077   0.6831                                         Orion            
M2070  83.58550  -5.31242 14 14 D      2.86 0.31 0.8096    0.5614                                         Orion            
M2071  83.70821  -5.31231 14 14 D      0.27 0.19 0.1263    0.07716                                        Orion            
M2074  83.84892  -5.31106 12 11 D      1.21 0.63 0.2739    0.8341                                         Orion            
M2077  83.82450  -5.30972 14 14 D      0.96 0.85 0.4687    0.09401                                        Orion            
M2078  83.79908  -5.30969  9  9 D      2.70 1.05 0.008313  0.7558    periodic                   327 0.451 Orion            
M2080  83.95775  -5.30856 14 14 D      1.69 0.77 0.1903    0.9999                                         Orion            
M2081  84.10950  -5.30831 14 14 D      1.14 0.17 0.02797   0.3873                                         Orion            
M2086  83.75862  -5.30628 14 14 D      0.26 0.14 0.1543    0.03718                                        Orion            
M2087  83.82283  -5.30628 10  9 D      2.00 1.60 0.09751   0.1442             drop                        Orion            
M2089  83.86463  -5.30528 11 11 D      1.00 0.43 0.9135    0.9785                                         Orion            
M2096  83.87792  -5.30200  7  9 D      4.72 1.04 0.2026    0.7205             irregular                   Orion            
M2099  83.79771  -5.29919  6  6 D      1.78 0.28 0.8497    0.9415                                         Orion            
M2100  83.86025  -5.29906  6  6 D      2.53 0.75 0.7942    0.7362                                         Orion            
M2101  83.87258  -5.29869  7  8 D      1.14 0.75 0.8769    0.1944                                         Orion            
M2102  83.76342  -5.29814 14 14 D      0.66 0.35 0.05843   0.06129                                        Orion            
M2104  83.81517  -5.29639 14 14 D      3.00 1.01 0.174     0.5248                                         Orion            
M2107  83.80646  -5.29608  8  8 D      1.44 0.46 0.1138    0.9993                                         Orion            
M2109  83.82587  -5.29581 10 10 D     10.42 1.36 0.07821   0.6764             irregular                   Orion            
M2111  83.76983  -5.29506 14 14 D      1.88 0.35 0.01449   0.003824                                       Orion            
M2112  83.84308  -5.29242 11 11 D      1.32 0.46 0.6248    0.3367             drop                        Orion            
M2113  83.80621  -5.29203 10 10 D      1.34 0.51 0.1968    0.8224                                         Orion            
M2114  83.80483  -5.29181 11 11 D      1.63 0.50 0.1156    0.9485                                         Orion            
M2117  83.36879  -5.29056 14 14 D      3.33 0.31 0.4298    0.9556             irregular                   Orion            
M2118  83.81912  -5.28978 12 12 D      1.75 0.42 0.1705    0.7892                                         Orion            
M2119  83.77700  -5.28947 14 14 D      0.68 0.17 0.8776    0.9862                                         Orion            
M2121  83.72654  -5.28914 13 13 D      0.30 0.18 0.5284    0.6111                                         Orion            
M2122  83.79667  -5.28908 11 11 D      1.57 0.40 0.7937    0.7292                                         Orion            
M2125  83.84013  -5.28808 14 14 D      1.11 0.31 0.06332   0.02065                                        Orion            
M2128  83.83500  -5.28722 13 13 D      1.47 0.30 0.09584   0.9549                                         Orion            
M2129  84.13388  -5.28697 14 14 D      2.76 0.23 0.04137   0.1307                                         Orion            
M2130  83.70871  -5.28669 13 13 D      2.27 0.74 0.4231    0.9819             drop                        Orion            
M2132  83.86433  -5.28608 14 14 D      5.31 1.24 0.1508    0.1168             irregular                   Orion            
M2134  83.83150  -5.28414 13 13 D      0.32 0.10 0.3729    0.1427                                         Orion            
M2135  83.82033  -5.28408 12 12 D      5.26 0.89 0.02782   0.09115            irregular                   Orion            
M2136  83.72879  -5.28386 14 14 D      2.03 0.33 0.6742    0.9098                                         Orion            
M2138  83.85200  -5.28317 14 14 D      0.41 0.14 0.3133    0.8105                                         Orion            
M2140  83.88171  -5.28275  6  6 D      4.42 0.68 0.5545    0.1373             irregular                   Orion            
M2143  83.71333  -5.28189 14 14 D      1.34 0.20 0.2801    0.7268                                         Orion            
M2150  83.85300  -5.27800 14 14 D      0.59 0.17 0.3624    0.2401                                         Orion            
M2153  83.88142  -5.27692  6  6 D      2.56 0.38 0.0363    0.05011            burst                       Orion            
M2154  83.82738  -5.27636 14 14 D      2.56 0.59 0.1953    0.03271                                        Orion            
M2156  83.80225  -5.27586 14 14 D      3.06 0.58 0.002526  0.01336   curved                    2659 0.199 Orion            
M2158  83.96150  -5.27478 14 14 D      1.99 0.33 0.1963    0.7643                                         Orion            
M2162  83.87050  -5.27175 14 14 D      1.16 0.22 0.9135    0.9531                                         Orion            
M2165  83.82479  -5.27044 14 14 D      1.05 0.22 0.4098    0.8888                                         Orion            
M2169  83.88825  -5.26808 13 13 D      1.30 0.23 0.1928    0.9717                                         Orion            
M2176  82.50312  -5.26256 14 14 D      0.31 0.16 0.4122    0.2342                                         Orion            
M2178  83.82071  -5.26228 13 13 D      0.96 0.35 0.4469    0.8346                                         Orion            
M2180  83.80296  -5.26194  9  9 D      2.64 1.49 0.7086    0.9132                                         Orion            
M2181  83.94254  -5.26100 14 14 D      1.50 0.46 0.2148    0.2097                                         Orion            
M2183  83.81796  -5.26056 13 13 D      1.58 0.35 0.5471    0.9499                                         Orion            
M2184  83.85513  -5.25992 14 14 D      1.04 0.25 0.253     0.4709                                         Orion            
M2186  83.83250  -5.25978 14 14 D      1.67 0.35 0.08283   0.9805                                         Orion            
M2188  83.82450  -5.25906 14 14 D      2.11 0.44 0.1678    0.06847                                        Orion            
M2189  83.59125  -5.25842 14 14 D      3.60 0.68 0.0003157 0.002686  curved                    4800 0.271 Orion            
M2190  83.79575  -5.25594 14 14 D      1.66 0.31 0.8817    0.7159                                         Orion            
M2193  83.83267  -5.25236 14 14 P      3.45 0.68 0.0188    0.5729             irregular                   Orion            
M2196  83.84121  -5.25019  8  8 D      1.78 0.53 0.03971   0.58               drop                        Orion            
M2197  83.96100  -5.24975 11 11 D      1.01 0.52 0.007564  0.9987                                         Orion            
M2198  83.81633  -5.24969 12 12 D      1.18 0.19 0.03406   0.9998                                         Orion            
M2201  83.77154  -5.24728 14 14 D      1.32 0.34 0.01784   0.3511                                         Orion            
M2202  83.79133  -5.24711 14 14 D      0.33 0.10 0.08733   0.979                                          Orion            
M2204  83.82846  -5.24597  8  8 D      1.30 0.62 0.5164    0.932                                          Orion            
M2206  83.62183  -5.24442 14 14 D      1.79 0.31 0.5921    0.8642                                         Orion            
M2207  84.08229  -5.24408 14 14 D      4.07 0.41 0.6487    0.963              irregular                   Orion            
M2208  83.80908  -5.24092 14 14 D      1.64 0.41 0.5584    0.9999                                         Orion            
M2211  83.39346  -5.23817 14 14 D      2.42 0.22 0.2864    0.9806                                         Orion            
M2213  83.84421  -5.23644 14 14 D      1.95 0.42 0.4917    0.2305                                         Orion            
M2215  83.43654  -5.23606 14 14 D      1.13 0.19 0.2094    0.9494                                         Orion            
M2219  83.83429  -5.23311 14 14 D      0.79 0.20 0.09769   0.1439                                         Orion            
M2222  83.62279  -5.23197 14 14 D      1.89 0.36 0.2223    0.5174                                         Orion            
M2224  83.37812  -5.23103 14 14 D      3.70 0.59 0.07461   0.8999             irregular                   Orion            
M2225  83.53046  -5.22925 14 14 D      4.02 0.39 0.2548    0.9997             irregular                   Orion            
M2228  83.82712  -5.22728 14 14 D      1.61 0.37 0.6151    0.2479                                         Orion            
M2230  83.94017  -5.22669 14 14 D      1.47 0.40 0.1926    0.9849                                         Orion            
M2231  84.02908  -5.22622 14 14 D      3.36 1.30 0.08699   0.3604             irregular                   Orion            
M2235  83.45083  -5.22392 14 14 D      6.18 0.64 0.0008694 8.312E-05 curved                    3420 0.250 Orion            
M2238  83.41067  -5.22011 14 14 D      4.12 0.50 0.6364    0.5892             irregular                   Orion            
M2239  83.82583  -5.21853 14 14 D      1.74 0.33 0.01269   0.6873                                         Orion            
M2240  84.08288  -5.21844 14 14 D      0.84 0.16 0.8965    0.687                                          Orion            
M2241  83.96988  -5.21628 14 14 D      2.66 0.25 0.952     0.8488                                         Orion            
M2243  83.83329  -5.21400 14 14 D      1.02 0.45 0.03593   0.8309                                         Orion            
M2244  83.91971  -5.21333 14 14 D      0.82 0.23 0.8513    0.2729                                         Orion            
M2245  83.23700  -5.21322 14 14 D      4.84 0.36 0.2241    0.9906             irregular                   Orion            
M2246  83.91175  -5.21164 14 14 D      1.23 0.26 0.4582    0.8779                                         Orion            
M2247  84.38946  -5.21033 14 14 D      3.19 0.23 0.3482    0.109              irregular                   Orion            
M2248  83.68696  -5.20878 14 14 D      0.41 0.16 0.1755    0.7809                                         Orion            
M2249  83.87488  -5.20761 14 14 D      0.32 0.16 0.5138    0.07861                                        Orion            
M2250  83.89983  -5.20706 14 14 D      1.25 0.40 0.04701   0.01517                                        Orion            
M2251  84.16679  -5.20642 14 14 D      4.91 0.41 0.1267    0.3509             irregular                   Orion            
M2253  83.88721  -5.20122 14 14 D      2.10 0.41 0.8787    0.8632                                         Orion            
M2254  83.84721  -5.20086 14 14 P      2.51 0.50 0.07269   0.9996                                         Orion            
M2255  83.35796  -5.20072 14 14 P      1.32 0.21 0.01385   0.2276                                         Orion            
M2256  83.85258  -5.19947 14 14 D      1.31 0.42 0.023     0.5685                                         Orion            
M2257  83.88392  -5.19944 10 10 D      3.23 1.75 0.1746    0.0003371          irregular                   Orion            
M2258  83.38767  -5.19869 14 14 D      4.65 0.53 0.1145    0.2903             irregular                   Orion            
M2260  83.62604  -5.19667 14 14 D      2.07 0.36 0.07455   0.6864                                         Orion            
M2263  84.07067  -5.19514 14 14 D      2.50 0.35 0.4588    0.7315                                         Orion            
M2265  83.86733  -5.19369 14 14 D      0.31 0.24 0.8803    0.1998                                         Orion            
M2266  83.77388  -5.19300 14 14 D      3.05 0.23 0.0971    0.06192            irregular                   Orion            
M2267  83.73667  -5.19239 14 14 D      3.35 0.55 0.06748   0.05997            irregular                   Orion            
M2268  83.85242  -5.19158 14 14 P      1.08 0.34 0.1027    0.7665                                         Orion            
M2269  83.78133  -5.18725 14 14 D      3.19 0.43 0.1518    0.5709             irregular                   Orion            
M2270  84.02129  -5.18717 14 14 D      0.76 0.14 0.4526    0.1596                                         Orion            
M2271  83.73596  -5.18675 14 14 D      1.74 0.60 0.3805    0.8083                                         Orion            
M2272  83.91988  -5.18661 14 14 D      0.17 0.05 0.3168    0.1184                                         Orion            
M2275  83.75625  -5.18436 14 14 D      0.65 0.11 0.219     0.9441                                         Orion            
M2276  83.94213  -5.18100 14 14 D      2.73 0.31 0.07157   0.1973                                         Orion            
M2277  83.68821  -5.17992 14 14 D      4.02 0.40 0.1996    0.5856             irregular                   Orion            
M2280  83.23208  -5.17461 14 14 D      4.28 0.72 0.02894   0.9979             irregular                   Orion            
M2281  83.94763  -5.17453 14 14 D      2.88 0.55 0.4596    0.4995                                         Orion            
M2285  83.86721  -5.17056 14 14 D      1.07 0.47 0.5419    0.9163                                         Orion            
M2286  83.92504  -5.16981 14 14 D      2.56 0.34 0.02334   0.01165                                        Orion            
M2290  83.90304  -5.16672 14 14 D      0.75 0.42 0.3892    0.1178                                         Orion            
M2291  83.93242  -5.16631 14 14 D      0.27 0.15 0.9283    0.181                                          Orion            
M2292  83.76917  -5.16542 14 14 D      0.32 0.04 0.05771   0.1586                                         Orion            
M2294  83.81492  -5.16425 14 14 D      1.17 0.18 0.04092   0.02344                                        Orion            
M2295  83.83983  -5.16372 12 12 D      2.05 0.49 0.01239   0.9727                                         Orion            
M2296  83.85717  -5.16369 14 14 D      1.40 0.56 0.04326   0.1835                                         Orion            
M2298  83.75167  -5.16228  6  7 D      1.90 0.31 0.3147    0.587                                          Orion            
M2300  83.83979  -5.16075  9  9 P      3.76 0.58 0.6357    0.9944             irregular                   Orion            
M2304  83.88313  -5.15781 14 14 D      0.80 0.17 0.2932    0.7722                                         Orion            
M2306  83.76304  -5.15467 14 14 D      1.04 0.19 0.2002    0.8492                                         Orion            
M2307  83.83850  -5.15447 14 14 D      0.79 0.46 0.03606   0.01393                                        Orion            
M2311  83.89104  -5.15158 13 13 D      0.56 0.33 0.9706    0.7395                                         Orion            
M2314  83.89746  -5.14636 14 14 D      0.44 0.16 0.01812   0.08746                                        Orion            
M2315  83.84679  -5.14544 13 13 D      1.52 0.47 0.6939    0.8878                                         Orion            
M2316  83.62063  -5.14394 14 14 D      3.70 1.38 0.141     0.05875            irregular                   Orion            
M2317  83.77458  -5.14392 14 14 D      0.68 0.39 0.7925    0.3137                                         Orion            
M2318  83.93367  -5.14372 14 14 D      2.78 0.88 0.07138   0.1482                                         Orion            
M2319  84.21608  -5.14328 14 14 D      6.82 0.61 0.2761    0.7034             irregular                   Orion            
M2323  83.85125  -5.14183  3 13 P      6.13 0.78 0.03359   0.7941             irregular                   Orion            
M2325  83.84721  -5.13933 14 14 D      3.89 0.76 0.05863   0.2201             irregular                   Orion            
M2327  83.79467  -5.13803 14 14 D      0.34 0.08 0.05286   0.031                                          Orion            
M2328  83.84337  -5.13467 14 14 D      0.74 0.18 0.06073   0.882                                          Orion            
M2329  83.91058  -5.13419 14 14 D      2.42 0.41 0.6732    0.1757                                         Orion            
M2331  83.55763  -5.13311 14 14 D      0.39 0.09 0.02322   0.05665                                        Orion            
M2332  83.85671  -5.13258 14 14 P      1.72 0.27 0.6807    0.221                                          Orion            
M2335  83.82017  -5.12994 14 14 D      0.90 0.17 0.01636   0.003586                                       Orion            
M2336  83.81196  -5.12989 14 14 D      0.56 0.17 0.02331   0.001012                                       Orion            
M2337  84.06758  -5.12975  6  6 D      1.44 0.45 0.3814    0.9984                                         Orion            
M2338  83.86875  -5.12964 14 14 D      0.96 0.15 0.8718    0.2202                                         Orion            
M2339  83.85712  -5.12956 14 14 D      2.62 0.47 0.08755   0.04702                                        Orion            
M2340  83.86829  -5.12900 14 14 D      0.97 0.15 0.8753    0.1939                                         Orion            
M2341  83.84308  -5.12750 14 14 D      4.17 0.57 0.004013  0.01255   curved                    3421 0.202 Orion            
M2342  83.99679  -5.12603 14 14 D      0.30 0.17 0.6264    0.08589                                        Orion            
M2343  83.93683  -5.12139 14 14 D      9.51 1.54 0.003308  0.09652   curved   irregular        2657 0.454 Orion            
M2345  83.84721  -5.11939 14 14 D      1.44 0.21 0.05985   0.02645                                        Orion            
M2346  83.96283  -5.11908 14 14 D      5.14 0.58 0.0577    0.2457             irregular                   Orion            
M2349  83.84113  -5.11711 14 14 D      1.77 0.37 0.061     0.6878                                         Orion            
M2350  83.66929  -5.11633 14 14 D      6.36 0.76 0.4741    0.8284             irregular                   Orion            
M2351  83.85600  -5.11469 13 14 P      0.80 0.23 0.08792   0.3226                                         Orion            
M2352  83.68742  -5.11375 14 14 D      6.29 0.55 0.03685   0.1191             irregular                   Orion            
M2353  83.91642  -5.11019 14 14 D      2.36 0.17 0.8712    0.2921                                         Orion            
M2354  83.81092  -5.10697 14 14 D      0.46 0.21 0.3277    0.1627                                         Orion            
M2355  83.85358  -5.10594 14 14 P      1.71 0.27 0.679     0.397                                          Orion            
M2356  83.89283  -5.10589 14 14 D      0.56 0.06 0.0005532 7.279E-07                                      Orion            
M2357  83.68775  -5.10558 14 14 D      0.72 0.10 0.4261    0.2514                                         Orion            
M2358  83.54950  -5.10444 14 14 D      0.26 0.08 0.2121    0.0388                                         Orion            
M2359  84.02829  -5.10436 14 14 D      2.82 0.43 0.6163    0.6897                                         Orion            
M2360  83.42467  -5.10408 14 14 D      0.45 0.14 0.8689    0.7101                                         Orion            
M2361  83.86108  -5.10286 11 14 P      2.08 0.70 0.002629  0.002043  curved                    4800 0.238 Orion            
M2362  84.23838  -5.10131 14 14 D      5.12 0.39 0.5609    0.3799             irregular                   Orion            
M2363  83.81850  -5.10008 14 14 D      0.53 0.10 0.02511   0.02663                                        Orion            
M2364  83.85729  -5.09942 14 14 D      1.21 0.20 0.01916   0.2449                                         Orion            
M2365  84.09063  -5.09794 14 14 D      1.18 0.19 0.02472   0.003128                                       Orion            
M2367  83.88138  -5.09644 14 14 P      0.42 0.26 0.8446    0.52                                           Orion            
M2368  83.86912  -5.09572 14 14 D      4.57 0.77 0.000757  0.001666  curved                    3421 0.283 Orion            
M2370  83.93146  -5.09478 14 14 D      2.19 0.31 0.971     0.3558                                         Orion            
M2372  83.86617  -5.09342 14 14 D      1.79 0.26 0.5003    0.04676                                        Orion            
M2374  83.54750  -5.09061 14 14 D      0.37 0.24 0.682     0.6143                                         Orion            
M2375  83.61696  -5.08944 14 14 D      0.66 0.17 0.0454    0.009527                                       Orion            
M2376  83.65900  -5.08811 14 14 D      0.39 0.11 0.0408    0.8103                                         Orion            
M2377  83.64238  -5.08808 14 14 D      1.48 0.27 0.181     0.6452                                         Orion            
M2378  83.85492  -5.08594 11 12 P      2.50 1.20 0.04301   0.07161                                        Orion            
M2379  83.96921  -5.08486 14 14 D      2.97 0.50 0.09166   0.4061                                         Orion            
M2380  83.88125  -5.08369 14 14 D      4.63 0.46 0.2583    0.808              drop                        Orion            
M2381  83.70658  -5.08322 14 14 D      1.68 0.26 0.03481   0.01685                                        Orion            
M2382  83.86646  -5.08281 11 13 P      1.90 0.52 0.001425  0.006424  curved                    2557 0.189 Orion            
M2383  83.90075  -5.08219 14 14 D      3.73 0.35 0.759     0.4033             irregular                   Orion            
M2384  83.69975  -5.08200 14 14 D      2.50 0.23 0.08159   0.6796                                         Orion            
M2385  83.83217  -5.08183 14 14 P      0.45 0.08 0.564     0.9977                                         Orion            
M2386  83.66338  -5.08136 14 14 D      0.56 0.17 0.2315    0.8353                                         Orion            
M2387  83.56358  -5.08100 14 14 D      1.00 0.11 0.1248    0.09513                                        Orion            
M2388  83.91038  -5.08094 14 14 D      2.47 0.32 0.6641    0.1818                                         Orion            
M2389  83.57729  -5.07997 14 14 D      2.76 0.45 0.01354   0.2793                                         Orion            
M2391  84.15438  -5.07811 14 14 D      0.53 0.05 0.4912    0.0293                                         Orion            
M2392  83.78646  -5.07794 14 14 D      4.40 0.41 0.1891    0.8784             burst                       Orion            
M2393  83.98221  -5.07711 14 14 P      5.36 0.64 0.6632    0.8652             irregular                   Orion            
M2394  83.67521  -5.07550 14 14 D      1.68 0.27 0.1298    0.3893                                         Orion            
M2395  83.89087  -5.07422 14 14 D      2.60 0.45 0.1692    0.8129                                         Orion            
M2396  83.80129  -5.07394 14 14 D      0.53 0.26 0.04145   0.05813                                        Orion            
M2397  83.57029  -5.07250 14 14 D      2.92 0.27 0.03264   0.5163                                         Orion            
M2398  83.87942  -5.07078 14 14 D      0.67 0.06 0.0005864 1.864E-05                                      Orion            
M2399  83.90275  -5.07069 14 14 D      2.85 0.32 0.1449    0.1906                                         Orion            
M2400  83.97521  -5.07067 14 14 D      1.87 0.31 0.7292    0.9289                                         Orion            
M2401  84.39267  -5.07025 14 14 D      0.55 0.27 0.1052    0.9299                                         Orion            
M2403  84.20692  -5.06928 14 14 D      7.10 0.56 0.06792   0.04386            irregular                   Orion            
M2404  84.01733  -5.06906 14 14 D      1.07 0.11 0.01656   0.0004837                                      Orion            
M2407  83.86071  -5.06531 14 14 P      1.30 0.29 0.0004472 1.553E-05 linear             -0.030            Orion            
M2408  83.86742  -5.06136 14 14 P      1.94 1.24 0.006614  0.001738  curved                    3421 0.372 Orion            
M2409  83.72100  -5.05744 14 14 D      4.17 0.36 0.4625    0.6536             irregular                   Orion            
M2410  83.92946  -5.05208 14 14 D      1.98 0.25 0.03385   0.5546                                         Orion            
M2411  83.62333  -5.05197 14 14 D      3.11 0.48 0.06385   0.7197             irregular                   Orion            
M2412  83.83588  -5.05019 14 14 D      1.88 0.24 0.2932    0.6872                                         Orion            
M2414  83.81396  -5.04731 14 14 D      0.77 0.27 0.9115    0.9407                                         Orion            
M2416  83.86433  -5.04506 14 14 D      6.84 1.00 0.3943    0.7758             irregular                   Orion            
M2417  83.91671  -5.04364 14 14 D      0.42 0.11 0.1388    0.1724                                         Orion            
M2418  83.90550  -5.04339 14 14 D      4.12 0.48 0.0801    0.9655             irregular                   Orion            
M2419  83.81137  -5.04100 14 14 D      4.78 0.43 0.2365    0.9675             irregular                   Orion            
M2420  83.81083  -5.04061 14 14 D      4.81 0.43 0.2275    0.9714             irregular                   Orion            
M2421  84.05571  -5.03964 14 14 D      1.16 0.23 0.01394   0.004071                                       Orion            
M2422  83.37788  -5.03747 14 14 D      4.91 0.44 0.2718    0.006481           irregular                   Orion            
M2423  83.88554  -5.03603 14 14 D      0.29 0.10 0.4251    0.1014                                         Orion            
M2424  84.36583  -5.03261 14 14 D      0.47 0.15 0.01436   0.004661                                       Orion            
M2425  83.88550  -5.03258 14 14 D      1.34 0.22 0.3608    0.7329             burst                       Orion            
M2426  83.83962  -5.03161 14 14 D      0.35 0.05 0.5471    0.1002                                         Orion            
M2427  83.84854  -5.02786 14 14 P      2.91 0.24 0.03799   0.008429                                       Orion            
M2428  83.95404  -5.02756 14 14 D      3.69 0.37 0.0003709 0.6095    periodic                   207 0.168 Orion            
M2429  83.77929  -5.02631 14 14 D      0.69 0.42 0.5497    0.9747                                         Orion            
M2430  83.86683  -5.02631 14 14 D      6.69 0.63 0.5896    0.1585             irregular                   Orion            
M2431  83.59192  -5.02606 14 14 D      1.28 0.15 0.4369    0.29                                           Orion            
M2432  83.39954  -5.02572 14 14 D      4.91 0.46 0.3784    0.8057             irregular                   Orion            
M2434  83.95154  -5.02458 14 14 D      4.10 0.50 0.7638    0.9917             burst                       Orion            
M2435  83.85142  -5.02244 13 13 D      1.11 0.29 0.5521    0.9995                                         Orion            
M2436  83.90171  -5.02092 14 14 D      1.86 0.26 0.1343    0.3313                                         Orion            
M2438  83.81446  -5.02017 14 14 D      1.41 0.48 0.6444    0.9698             burst                       Orion            
M2439  83.73558  -5.01861 14 14 D      0.79 0.15 0.4616    0.1106                                         Orion            
M2440  83.83317  -5.01739 14 14 P      5.90 0.78 0.04098   0.294              irregular                   Orion            
M2441  83.89363  -5.01444 14 14 P      3.71 0.63 0.002997  2.65E-05  linear              0.069            Orion            
M2444  83.46133  -5.01092 14 14 D      4.97 1.34 0.02634   0.05965            irregular                   Orion            
M2445  83.84271  -5.01078 13 13 D      1.93 0.62 0.8688    0.851                                          Orion            
M2446  83.82633  -5.00917 14 14 P      0.61 0.44 0.7504    0.361                                          Orion            
M2448  83.80433  -5.00731 14 14 D      1.13 0.56 0.275     0.3891                                         Orion            
M2449  83.61425  -5.00725 14 14 D      0.42 0.13 0.4246    0.6318                                         Orion            
M2450  83.88175  -5.00389 14 14 D      1.87 0.29 0.3929    0.7849                                         Orion            
M2452  83.55746  -5.00111 14 14 D      2.59 0.76 0.8242    0.5617                                         Orion            
M2453  83.81729  -5.00064 14 14 P      4.34 0.58 0.03613   0.007246           irregular                   Orion            
M2454  83.93587  -4.99942 14 14 D      0.35 0.17 0.05838   0.1849                                         Orion            
M2455  83.82258  -4.99919 14 14 D      6.72 0.76 0.07431   0.3161             burst                       Orion            
M2457  83.86021  -4.99781 14 14 D      3.49 0.54 0.6248    0.5354             irregular                   Orion            
M2458  83.87421  -4.99753  4  7 P      6.59 1.85 0.004982  4.211E-06 linear             -0.480            Orion            
M2459  83.29100  -4.99678 14 14 D      0.44 0.12 0.1703    0.2584                                         Orion            
M2460  83.91050  -4.99472 14 14 D      4.14 0.27 0.4624    0.521              irregular                   Orion            
M2461  83.87750  -4.99325 14 14 D      2.40 0.40 0.02749   0.878                                          Orion            
M2462  83.81496  -4.99111 14 14 D      4.17 0.51 0.09188   0.6361             irregular                   Orion            
M2463  83.84121  -4.98878 14 14 D      2.09 0.41 0.04153   0.2636                                         Orion            
M2464  83.48879  -4.98764 14 14 D      1.81 0.25 0.03112   0.01335                                        Orion            
M2466  84.38887  -4.98417 14 14 D      1.26 0.59 0.526     0.05361                                        Orion            
M2467  83.26500  -4.98211 14 14 D      0.98 0.30 0.3064    0.9863                                         Orion            
M2468  83.64204  -4.98050 14 14 D      0.72 0.16 0.03322   0.004076                                       Orion            
M2470  83.63654  -4.97967 14 14 D      0.70 0.13 0.03109   0.02633                                        Orion            
M2471  83.79383  -4.97939 14 14 D      1.86 0.55 0.00475   1         curved                    1837 0.183 Orion            
M2472  83.86767  -4.97722 14 14 D      1.02 0.17 0.5248    0.8722                                         Orion            
M2474  83.71133  -4.97689 14 14 D      2.74 0.24 0.4019    0.9745                                         Orion            
M2475  83.27596  -4.97664 14 14 D      0.44 0.12 0.2765    0.8123                                         Orion            
M2476  83.76913  -4.97464 14 14 D      4.17 0.46 0.08066   0.5868             irregular                   Orion            
M2478  83.97383  -4.96569 14 14 D      0.46 0.17 0.6546    0.8459                                         Orion            
M2480  83.66867  -4.96097 14 14 D      2.93 0.40 0.5478    0.9892                                         Orion            
M2482  83.72262  -4.95908 14 14 D      0.31 0.08 0.04003   0.09935                                        Orion            
M2483  83.87996  -4.95753 14 14 D      0.44 0.13 0.2598    0.467                                          Orion            
M2485  83.74050  -4.95544 14 14 D      1.92 0.27 0.03786   0.4113                                         Orion            
M2486  83.76838  -4.95431 14 14 D      0.35 0.20 0.1476    0.6376                                         Orion            
M2487  83.78942  -4.95314 14 14 D      1.70 0.44 0.02965   0.3093                                         Orion            
M2488  83.23421  -4.95197 14 14 D      1.08 0.18 0.1376    0.8872                                         Orion            
M2489  83.77275  -4.95144 14 14 D      2.63 0.52 0.6271    0.528                                          Orion            
M2490  83.61513  -4.95133 14 14 D      3.66 0.47 0.7861    0.2766             irregular                   Orion            
M2491  83.67446  -4.94944 14 14 D      0.43 0.11 0.002928  0.001627                                       Orion            
M2492  83.60725  -4.94864 14 14 D      2.20 0.20 0.426     0.7953                                         Orion            
M2493  83.60587  -4.94864 14 14 D      2.61 0.28 0.1703    0.7114                                         Orion            
M2494  83.73933  -4.94592 14 14 D      3.34 0.29 0.09965   0.9801             irregular                   Orion            
M2495  83.76392  -4.94522 14 14 D      2.13 0.24 0.2343    0.9903                                         Orion            
M2496  83.68646  -4.94464 14 14 D      1.32 0.27 0.06415   0.9263                                         Orion            
M2498  83.96325  -4.94103 14 14 D      4.81 0.51 0.0478    0.05847            irregular                   Orion            
M2499  83.60775  -4.94092 14 14 D      7.33 0.61 0.7582    0.4258             irregular                   Orion            
M2500  83.72437  -4.93947 14 14 D      5.09 0.55 0.06283   0.9443             irregular                   Orion            
M2501  83.73196  -4.93669 14 14 D      1.67 0.27 0.08971   0.7952                                         Orion            
M2502  83.75108  -4.93581 14 14 D      0.78 0.23 0.1808    0.203                                          Orion            
M2503  83.68750  -4.93314 14 14 D      3.31 0.36 0.8914    0.9605             irregular                   Orion            
M2504  83.75550  -4.93247 14 14 D      0.27 0.08 0.1787    0.5465                                         Orion            
M2505  83.80463  -4.93117 14 14 D      0.46 0.10 0.7464    0.167                                          Orion            
M2506  83.77971  -4.93075 14 14 D      0.53 0.29 0.4881    0.1077                                         Orion            
M2507  83.83050  -4.92914 14 14 D      1.96 0.58 0.3668    0.1067                                         Orion            
M2508  83.91829  -4.92892 14 14 D      0.67 0.25 0.1464    0.8915                                         Orion            
M2509  83.32204  -4.92831 14 14 D      0.57 0.22 0.04156   0.03629                                        Orion            
M2510  83.62292  -4.92517 14 14 P      0.76 0.19 0.2092    0.7156                                         Orion            
M2511  83.74946  -4.92428 14 14 D      0.44 0.07 0.004172  0.0001667                                      Orion            
M2512  84.13900  -4.92200 14 14 D      0.61 0.20 0.5496    0.2925                                         Orion            
M2513  83.86333  -4.92186 14 14 D      0.14 0.07 0.7722    0.08555                                        Orion            
M2514  83.87875  -4.92158 14 14 D      1.52 0.27 0.2587    0.9918                                         Orion            
M2515  83.58912  -4.92078 14 14 D      6.80 0.96 0.5955    0.997              irregular                   Orion            
M2518  84.11213  -4.91831 14 14 D      2.43 0.48 0.4423    0.9871             burst                       Orion            
M2519  83.71679  -4.91692 14 14 D      3.11 0.43 0.7326    0.3789             irregular                   Orion            
M2520  83.88162  -4.91039 14 14 D      0.56 0.18 0.01638   0.003643                                       Orion            
M2521  83.73725  -4.90989 14 14 D      1.55 0.37 0.3162    0.9802                                         Orion            
M2522  83.76204  -4.90825 14 14 D      0.59 0.15 0.5441    0.5971                                         Orion            
M2524  83.87067  -4.90569 14 14 D      0.19 0.07 0.06988   0.02575                                        Orion            
M2525  83.72633  -4.90364 14 14 D      0.39 0.06 0.4953    0.3436                                         Orion            
M2526  83.35337  -4.90314 14 14 D      2.06 0.44 0.1604    0.8567                                         Orion            
M2527  83.78425  -4.90269 14 14 P      1.13 0.19 0.07536   0.2598                                         Orion            
M2529  83.84117  -4.90194 14 14 D      3.42 0.48 0.2509    0.9692             irregular                   Orion            
M2530  83.68663  -4.90139 14 14 D      0.63 0.14 0.404     0.685                                          Orion            
M2531  83.80292  -4.90069 14 14 D      2.37 0.49 0.4136    0.9818                                         Orion            
M2533  83.56121  -4.89844 14 14 D      0.34 0.19 0.2034    0.8624                                         Orion            
M2534  83.95433  -4.89719 14 14 D      0.15 0.11 0.9141    0.2223                                         Orion            
M2535  83.67408  -4.89617 10 10 D      2.80 0.31 0.3708    0.9955                                         Orion            
M2536  83.82762  -4.89594 14 14 D      1.17 0.21 0.01609   0.04795                                        Orion            
M2537  83.67450  -4.89400 12 12 D      3.26 0.49 0.4168    0.297              irregular                   Orion            
M2538  83.82438  -4.89333 14 14 D      2.24 0.29 0.326     0.2798                                         Orion            
M2540  83.81604  -4.89150 14 14 D      1.93 1.92 0.8661    0.4698             drop                        Orion            
M2542  83.82658  -4.88983 14 14 D      3.61 0.62 0.5164    0.783              irregular                   Orion            
M2544  83.70017  -4.88869 14 14 D      0.93 0.58 0.1086    0.7934                                         Orion            
M2546  84.07746  -4.88758 14 14 D      0.82 0.38 0.03808   0.04828                                        Orion            
M2547  83.80863  -4.88644 14 14 D      3.35 0.75 1.253E-05 8.177E-05 curved                    3421 0.221 Orion            
M2548  83.82563  -4.88561 14 14 D      0.59 0.13 0.7023    0.1558                                         Orion            
M2550  83.76229  -4.88489 14 14 D      1.83 0.29 0.009975  0.7945    periodic                   644 0.095 Orion            
M2553  83.84387  -4.87694 14 14 D      2.79 0.25 0.01505   0.002857                                       Orion            
M2554  83.76417  -4.87542 14 14 D      0.36 0.11 0.1152    0.5912                                         Orion            
M2555  83.69346  -4.87539 14 14 D      0.32 0.15 0.2994    0.1202                                         Orion            
M2556  83.90838  -4.87489 14 14 D      0.69 0.24 0.3821    0.9997                                         Orion            
M2557  83.91875  -4.87392 14 14 D      0.64 0.13 0.02386   0.1573                                         Orion            
M2560  83.64996  -4.87167 14 14 D      2.95 0.55 0.8814    0.5863                                         Orion            
M2561  83.64658  -4.87164 14 14 P      9.05 0.80 0.005711  0.003148  curved   irregular        2657 0.234 Orion            
M2563  84.37142  -4.86767 14 14 D      7.31 0.65 0.01938   0.001693           irregular                   Orion            
M2564  83.86858  -4.86522 14 14 D      0.36 0.12 0.01164   0.008323                                       Orion            
M2565  83.83879  -4.86383 14 14 D      1.00 0.26 0.5879    0.3128                                         Orion            
M2566  83.62404  -4.86325 14 14 D      4.31 0.58 0.1025    0.2775             irregular                   Orion            
M2567  83.80554  -4.86244 14 14 D      0.39 0.06 0.007366  0.0733                                         Orion            
M2568  83.82358  -4.86208 14 14 D      0.96 0.31 0.6488    0.8963                                         Orion            
M2569  83.68129  -4.86014 14 14 D      0.75 0.13 0.2499    0.7936                                         Orion            
M2570  83.51954  -4.85861 14 14 D      0.27 0.13 0.9288    0.8243                                         Orion            
M2571  83.54742  -4.85628 14 14 D      3.13 0.27 0.1906    0.777              irregular                   Orion            
M2572  83.85633  -4.85569 14 14 D      3.76 0.49 0.05557   0.143              drop                        Orion            
M2573  84.20992  -4.85425 14 14 D      3.37 0.75 0.01232   0.7379             irregular                   Orion            
M2574  83.88887  -4.85306 14 14 D      3.06 0.47 0.7586    0.7716             irregular                   Orion            
M2575  83.98758  -4.85231 10 10 D      1.53 0.54 0.8119    0.9929                                         Orion            
M2576  83.88758  -4.85031 12 12 D      1.10 0.21 0.2759    0.9158                                         Orion            
M2577  83.81571  -4.84839 14 14 D      0.48 0.09 0.8983    0.07487                                        Orion            
M2578  83.76546  -4.84803 14 14 D      6.87 1.39 0.0003525 0.009781  curved   irregular        4800 0.654 Orion            
M2579  83.74279  -4.84769 14 14 D      0.34 0.07 0.6822    0.7377                                         Orion            
M2580  83.70188  -4.84753 14 14 D      2.73 0.46 0.3763    0.8481                                         Orion            
M2581  83.51958  -4.84711 14 14 D      0.45 0.10 0.1761    0.3302                                         Orion            
M2582  83.66658  -4.84658 14 14 D      0.63 0.20 0.08826   0.1387                                         Orion            
M2583  83.83954  -4.84586 14 14 D      4.37 0.72 0.5804    0.2586             irregular                   Orion            
M2584  83.54358  -4.84300 14 14 D      2.71 0.34 0.5911    0.7958                                         Orion            
M2585  83.58862  -4.84239 14 14 D      0.71 0.11 0.5184    0.6209                                         Orion            
M2587  83.55254  -4.84019 14 14 D      4.80 0.87 0.5325    0.02114            irregular                   Orion            
M2588  83.95029  -4.83903 14 14 D      0.39 0.08 0.9845    0.663                                          Orion            
M2590  83.88633  -4.83653 14 14 D      2.80 0.45 0.1347    0.527                                          Orion            
M2592  83.55079  -4.83528 14 14 D      6.14 1.34 0.0003551 0.2682    curved   irregular        4800 0.701 Orion            
M2594  83.69850  -4.83361 14 14 D      0.92 0.10 0.5902    0.9589                                         Orion            
M2595  84.03867  -4.83356 14 14 D      1.23 0.14 0.6269    0.6436                                         Orion            
M2596  84.01100  -4.83336 14 14 D      1.48 0.33 0.706     0.9199                                         Orion            
M2597  83.70221  -4.83242 14 14 D      8.21 0.68 0.1058    0.9999             burst                       Orion            
M2598  83.62521  -4.83064 14 14 D      3.88 0.50 0.0395    0.07557            irregular                   Orion            
M2600  83.72962  -4.82814 14 14 D      1.33 0.37 0.437     0.5527                                         Orion            
M2601  83.85708  -4.82531 14 14 D      2.56 0.57 0.08582   0.9504                                         Orion            
M2602  83.79908  -4.82503 14 14 D      2.53 0.32 0.07812   0.6348                                         Orion            
M2604  83.56804  -4.82414 14 14 D      0.65 0.08 0.3203    0.00974                                        Orion            
M2605  83.85971  -4.82397 14 14 D      0.45 0.10 0.9551    0.6958                                         Orion            
M2606  83.76354  -4.82242 14 14 D      1.53 0.25 0.2286    0.4114                                         Orion            
M2607  83.25729  -4.82181 14 14 D      3.13 0.45 0.2927    0.9257             irregular                   Orion            
M2608  83.96700  -4.82086 14 14 D      1.73 0.30 0.192     0.8094                                         Orion            
M2609  83.65404  -4.81969 14 14 D      1.35 0.40 0.5938    0.965                                          Orion            
M2611  83.65712  -4.81597 14 14 D      0.34 0.09 0.01698   0.001374                                       Orion            
M2612  83.89433  -4.81594 14 14 D      6.33 0.52 0.0195    0.09696            irregular                   Orion            
M2614  83.77438  -4.81192 14 14 D      4.64 0.37 0.07525   0.4444             irregular                   Orion            
M2615  83.71067  -4.81028 14 14 D      1.47 0.28 0.5255    0.1289                                         Orion            
M2616  83.75225  -4.80989 14 14 D      1.78 0.23 0.07382   0.09656                                        Orion            
M2617  83.76229  -4.80914 14 14 D      1.51 0.30 0.1911    0.5866                                         Orion            
M2618  83.84496  -4.80822 14 14 D      3.64 0.36 0.3462    0.6632             irregular                   Orion            
M2619  83.64229  -4.80778 14 14 D      1.56 0.18 0.648     0.3313                                         Orion            
M2620  83.72971  -4.80761 14 14 D      3.08 0.29 0.6093    0.9918             burst                       Orion            
M2622  83.46396  -4.80617 14 14 D      2.47 0.26 0.1562    0.669                                          Orion            
M2623  83.80213  -4.80589 13 13 D      1.68 0.44 0.3722    0.9748                                         Orion            
M2625  83.71146  -4.80561 14 14 D      0.60 0.18 0.6093    0.1672                                         Orion            
M2626  83.75392  -4.80519 14 14 D      0.69 0.07 0.2551    0.6307                                         Orion            
M2627  83.83225  -4.80500 14 14 D      2.54 0.32 0.02287   0.02445                                        Orion            
M2628  83.84883  -4.80464 14 14 D      0.90 0.09 0.07935   0.548                                          Orion            
M2629  83.86954  -4.80447 14 14 D      9.35 1.24 0.0001032 8.935E-06 linear   irregular -0.130            Orion            
M2630  83.88558  -4.80233 14 14 D      0.65 0.19 0.07679   0.5777                                         Orion            
M2631  83.73679  -4.80192 14 14 D      0.53 0.35 0.4564    0.4019                                         Orion            
M2632  83.93392  -4.80131 14 14 D      4.87 0.50 0.8756    0.1965             irregular                   Orion            
M2633  83.57104  -4.80103 14 14 D      6.81 0.65 0.353     0.7102             irregular                   Orion            
M2634  83.76562  -4.79772 14 14 D      0.86 0.35 0.076     0.5445                                         Orion            
M2635  83.70258  -4.79725 10 10 D      2.01 0.28 0.4904    0.1262                                         Orion            
M2636  83.48250  -4.79706 14 14 D      1.77 0.32 0.0528    0.9964                                         Orion            
M2637  83.89671  -4.79428 14 14 D      2.69 0.27 0.7767    0.8304                                         Orion            
M2638  83.86929  -4.79056 14 14 D      3.37 0.51 0.5131    0.7065             irregular                   Orion            
M2639  83.97521  -4.78869 14 14 D     13.53 1.03 0.8358    0.7526             irregular                   Orion            
M2641  83.69275  -4.78736 14 14 D      0.33 0.05 0.05743   0.1                                            Orion            
M2642  83.42992  -4.78725 12 12 D      2.79 0.25 0.03082   0.05061                                        Orion            
M2643  83.77000  -4.78586 11 11 D      1.39 0.63 0.06997   0.8246                                         Orion            
M2644  83.92925  -4.78339 14 14 D      0.85 0.10 0.3243    0.4955                                         Orion            
M2645  83.68629  -4.78258 14 14 D      0.43 0.18 0.2424    0.3324                                         Orion            
M2646  83.88425  -4.78253 14 14 D      2.16 0.36 0.1251    0.8407                                         Orion            
M2647  83.89379  -4.78181 14 14 D      6.82 0.55 0.9438    0.9416             irregular                   Orion            
M2648  83.78621  -4.78114 14 14 D      2.44 0.31 0.1893    0.7091                                         Orion            
M2651  83.84512  -4.77808 14 14 D      4.53 0.57 0.208     0.4592             irregular                   Orion            
M2652  83.95775  -4.77561 14 14 D      0.58 0.06 0.01412   0.01317                                        Orion            
M2653  83.89029  -4.77328 14 14 D      5.98 0.66 0.009444  0.0009077 curved   irregular        4800 0.186 Orion            
M2654  83.76958  -4.77275 14 14 D      1.99 0.56 0.01318   0.001536                                       Orion            
M2656  83.73667  -4.76797 10 10 D      4.77 0.45 0.8726    0.7035             irregular                   Orion            
M2657  83.78142  -4.76528 14 14 D      0.45 0.09 0.7261    0.0638                                         Orion            
M2658  83.91671  -4.76525 14 14 D      7.36 0.49 0.004832  0.003651  curved   irregular        2657 0.167 Orion            
M2659  83.81971  -4.76225 14 14 D      1.93 0.33 0.8839    0.4681                                         Orion            
M2661  83.86992  -4.75814 14 14 D      7.17 1.27 0.6558    0.06959            irregular                   Orion            
M2662  83.84550  -4.75508 14 14 D      1.24 0.43 0.538     0.1969                                         Orion            
M2664  83.62321  -4.75075 14 14 D      5.12 0.49 0.04589   0.9248             irregular                   Orion            
M2667  84.08233  -4.74847 14 14 D      3.57 0.27 0.03847   0.2131             irregular                   Orion            
M2669  83.82446  -4.74792 14 14 D      3.77 0.33 0.1277    0.1913             irregular                   Orion            
M2672  83.82875  -4.74100 14 14 D      0.53 0.09 0.00913   0.05596                                        Orion            
M2673  83.89713  -4.73892 14 14 D      1.23 0.35 0.5819    0.8865                                         Orion            
M2674  83.39292  -4.73833 14 14 D      3.65 0.32 0.1928    0.9755             irregular                   Orion            
M2675  83.76283  -4.73797 14 14 D      1.24 0.32 0.5416    0.06105                                        Orion            
M2676  83.93554  -4.73775 14 14 D      1.12 0.14 0.6699    0.9687             burst                       Orion            
M2677  83.75062  -4.73628 14 14 D      0.62 0.12 0.7304    0.9934                                         Orion            
M2678  83.79504  -4.73628 14 14 D      0.78 0.13 0.03831   0.2406                                         Orion            
M2679  83.82858  -4.73617 14 14 D      3.13 0.38 0.0229    0.02254            burst                       Orion            
M2680  84.12208  -4.73328 14 14 D      1.51 0.26 0.332     0.9271                                         Orion            
M2681  83.88750  -4.73303 14 14 D      3.92 0.28 0.5203    0.9821             irregular                   Orion            
M2682  83.86754  -4.73111 14 14 D      0.42 0.11 0.8854    0.9951                                         Orion            
M2683  83.39275  -4.72947 14 14 D      2.79 0.30 0.06695   0.3661                                         Orion            
M2686  83.96200  -4.72303 14 14 D      1.84 0.27 0.4313    0.7599                                         Orion            
M2687  83.96775  -4.71792 14 14 D      3.07 0.32 0.08854   0.9917             irregular                   Orion            
M2688  83.80712  -4.71631 14 14 D     10.13 0.70 0.1174    0.944              irregular                   Orion            
M2689  84.00367  -4.71625 14 14 D      0.43 0.08 0.3007    0.2884                                         Orion            
M2691  83.82313  -4.71036 10 10 D      1.18 0.26 0.144     0.3829                                         Orion            
M2692  83.79433  -4.70211 12 12 D      2.16 0.48 0.06977   0.2543                                         Orion            
M2693  83.84304  -4.70206 14 14 D      2.83 0.20 0.02663   0.9477                                         Orion            
M2694  83.80492  -4.69844 14 14 D      2.46 0.23 0.01771   0.5637                                         Orion            
M2695  84.02671  -4.69825 14 14 D      1.38 0.15 0.6688    0.5888                                         Orion            
M2696  83.59575  -4.69428 14 14 D      8.86 0.61 0.5352    0.7674             irregular                   Orion            
M2698  83.83408  -4.69292 14 14 D      4.22 0.52 0.04621   0.175              irregular                   Orion            
M2699  83.84300  -4.69258 14 14 D      0.87 0.15 0.06313   0.9804                                         Orion            
M2700  84.03379  -4.68906 14 14 D      6.98 0.87 0.00494   0.00466   curved   irregular        4800 0.297 Orion            
M2701  83.85654  -4.68583 14 14 D      0.30 0.12 0.2086    0.8672                                         Orion            
M2702  83.88208  -4.68550 14 14 D      0.56 0.15 0.03569   0.008725                                       Orion            
M2703  83.96104  -4.67692 14 14 D      3.36 0.49 0.3417    0.1556             irregular                   Orion            
M2704  83.91571  -4.67339 14 14 D      3.20 0.36 0.5606    0.731              irregular                   Orion            
M2705  83.89363  -4.67236 14 14 D      3.58 0.35 0.06821   0.654              irregular                   Orion            
M2706  83.71758  -4.66983 14 14 D      6.40 0.63 0.6453    0.2794             irregular                   Orion            
M2707  83.84725  -4.66958 14 14 P      1.97 0.56 0.7077    0.01272                                        Orion            
M2708  83.52083  -4.66761 14 14 D      0.47 0.11 0.07545   0.2275                                         Orion            
M2709  83.82675  -4.66678 14 14 D      0.22 0.10 0.0004217 9.621E-06                                      Orion            
M2710  83.79558  -4.66594 14 14 D      1.47 0.22 0.8572    0.673                                          Orion            
M2711  83.82175  -4.66339 14 14 D      2.31 0.39 0.02397   0.003499                                       Orion            
M2712  83.68317  -4.66072 14 14 D      1.04 0.21 0.01548   0.0009569                                      Orion            
M2713  83.67254  -4.65375 14 14 D      2.39 0.36 0.7057    0.5244                                         Orion            
M2714  83.94329  -4.65106 14 14 D      0.33 0.15 0.5263    0.9146                                         Orion            
M2715  83.27175  -4.64969 14 14 D      0.50 0.28 0.05886   0.2251                                         Orion            
M2716  83.88338  -4.64294 14 14 D      3.78 1.13 0.1941    0.9999             irregular                   Orion            
M2717  83.45963  -4.64281 14 14 D      2.87 0.21 0.9493    0.9634                                         Orion            
M2718  83.91042  -4.64225 14 14 D      1.11 0.27 0.04134   0.02496                                        Orion            
M2719  83.47896  -4.63892 14 14 D      2.68 0.49 0.8597    0.6914                                         Orion            
M2720  83.89392  -4.63497 14 14 D      2.24 0.41 0.4837    0.747                                          Orion            
M2721  83.84529  -4.62794 14 14 D      5.54 0.66 0.02122   0.1864             irregular                   Orion            
M2722  83.50617  -4.62200 14 14 D      0.29 0.16 0.06838   0.2249                                         Orion            
M2724  83.72108  -4.61761 14 14 D      2.03 0.37 0.5296    0.4545                                         Orion            
M2725  83.49229  -4.60681 14 14 D      0.44 0.11 0.8261    0.9256                                         Orion            
M2726  84.09875  -4.60478 14 14 D      0.29 0.07 0.5343    0.3394                                         Orion            
M2727  83.51592  -4.60169 14 14 D      0.44 0.07 0.05391   0.1335                                         Orion            
M2728  83.62767  -4.59792 14 14 D      2.60 0.22 0.001809  0.9648    curved                    1837 0.089 Orion            
M2729  83.78292  -4.59692 14 14 D      0.91 0.14 0.08996   0.1993                                         Orion            
M2730  83.48488  -4.59164 14 14 D      0.80 0.18 0.2759    0.3761                                         Orion            
M2731  83.43917  -4.59100 14 14 D      1.99 0.76 0.07175   0.5106                                         Orion            
M2732  83.91892  -4.58850 14 14 D      3.17 0.21 0.6049    0.05359            irregular                   Orion            
M2733  83.58617  -4.58386 14 14 D      0.70 0.08 0.008793  0.003335                                       Orion            
M2734  83.85833  -4.58244 14 14 D      5.72 1.11 0.01759   0.003355           irregular                   Orion            
M2735  83.92046  -4.57725 14 14 D      2.87 0.48 0.07409   0.1373                                         Orion            
M2736  83.86817  -4.57531 14 14 D      0.70 0.17 0.04      0.0128                                         Orion            
M2737  83.57842  -4.57300 14 14 D      1.08 0.29 0.03261   0.06253                                        Orion            
M2738  83.86362  -4.57292 14 14 D      0.42 0.14 0.1087    0.9666                                         Orion            
M2739  83.88942  -4.56931 14 14 D      0.61 0.20 0.06103   0.2064                                         Orion            
M2740  83.23779  -4.56650 14 14 D      0.15 0.02 0.04255   0.01787                                        Orion            
M2741  83.85483  -4.56433 14 14 D      0.51 0.06 0.00348   0.0006257                                      Orion            
M2742  83.85567  -4.56356 14 14 D      0.50 0.05 0.003535  0.0006039                                      Orion            
M2744  83.81413  -4.55719 14 14 D      3.14 0.27 0.03907   0.1965             irregular                   Orion            
M2745  83.80921  -4.54800 14 14 D      1.08 0.23 0.4108    0.9418                                         Orion            
M2746  83.75687  -4.54797 14 14 D      3.67 0.39 0.3924    0.3032             irregular                   Orion            
M2747  83.81925  -4.54603 14 14 D      1.18 0.58 0.7304    0.5455                                         Orion            
M2748  84.12646  -4.53800 14 14 P      4.69 0.39 0.001245  0.9529    curved                    1837 0.148 Orion            
M2749  83.92896  -4.53247 14 14 P      0.63 0.24 0.3095    0.9649                                         Orion            
M2750  83.89787  -4.52097  6  6 D      1.22 0.60 0.1797    0.4663                                         Orion            
M2751  83.54646  -4.51494 14 14 D      0.87 0.23 0.04548   0.03018                                        Orion            
M2752  83.83550  -4.49703 14 14 D      0.84 0.32 0.02489   0.5173                                         Orion            
M2753  83.70713  -4.49294 14 14 D      1.12 0.39 0.001683  8.511E-05 curved                    3420 0.118 Orion            
M2754  83.81704  -4.49164 14 14 D      1.73 0.24 0.1571    0.1747                                         Orion            
M2755  83.99412  -4.49000 14 14 D      4.95 0.36 0.3293    0.9972             irregular                   Orion            
M2756  83.87979  -4.48947 14 14 D      0.37 0.21 0.9562    0.4614                                         Orion            
M2757  83.28163  -4.48253 14 14 D      0.37 0.27 0.07434   0.8721                                         Orion            
M2758  83.84488  -4.48075 14 14 D      5.87 0.42 0.3437    0.7662             irregular                   Orion            
M2759  83.57596  -4.47614 14 14 D      5.07 0.30 0.0002849 1.245E-05 linear              0.040            Orion            
M2760  84.16033  -4.47242 14 14 D      2.17 0.44 0.444     0.3977                                         Orion            
M2761  83.78746  -4.46414 14 14 D      2.53 0.37 0.5506    0.3154                                         Orion            
M2762  83.79196  -4.46092 14 14 D      2.41 0.50 0.3844    0.8101                                         Orion            
M2764  83.60325  -4.45919 14 14 D      0.44 0.10 0.5409    0.5465                                         Orion            
M2765  83.93783  -4.44331 14 14 D      0.66 0.17 0.04121   0.06589                                        Orion            
M2766  83.73512  -4.43889 14 14 D      0.62 0.22 0.4186    0.1424                                         Orion            
M2767  84.21383  -4.42853 14 14 D      3.21 0.50 0.07086   0.3295             irregular                   Orion            
M2768  84.21354  -4.42781 14 14 D      3.22 0.50 0.07102   0.3318             irregular                   Orion            
M2769  83.89808  -4.42303 14 14 D      0.97 0.18 0.008452  0.001812  curved                    3421 0.054 Orion            
M2770  83.78938  -4.42125 14 14 D      0.25 0.15 0.2491    0.5878                                         Orion            
M2771  83.92963  -4.41544 14 14 D      1.99 0.27 0.118     0.9832                                         Orion            
M2774  83.87717  -4.38072 14 14 D      0.32 0.12 0.2821    0.02416                                        Orion            
M2775  83.32558  -4.37869 14 14 D      2.74 0.29 0.03565   0.01619            burst                       Orion            
M2776  83.62846  -4.37239 14 14 D      0.22 0.14 0.2862    0.108                                          Orion            
M2777  83.81583  -4.37175 14 14 D      5.52 0.46 0.2141    0.3695             irregular                   Orion            
M2778  83.77779  -4.36622 14 14 D      0.31 0.13 0.1402    0.8969                                         Orion            
M2779  83.68779  -4.36261 14 14 D      0.38 0.19 0.2372    0.3943                                         Orion            
M2780  83.91642  -4.35061 14 14 D      0.50 0.10 0.5782    0.7252                                         Orion            
M2781  83.82479  -4.34472 14 14 D      3.25 0.43 0.1417    0.9894             irregular                   Orion            
M2782  84.02875  -4.34372 14 14 D      3.05 0.25 0.004075  0.008262  curved                    3421 0.092 Orion            
M2783  83.92146  -4.34317 14 14 D      0.66 0.23 0.1575    0.8782                                         Orion            
M2784  83.87204  -4.33208 14 14 D      0.50 0.24 0.3604    0.8366                                         Orion            
M2785  84.26721  -4.32844 14 14 D      1.81 0.38 0.3128    0.9975                                         Orion            
M2786  83.95200  -4.32844 14 14 D      0.16 0.07 0.4334    0.9463                                         Orion            
M2788  83.83746  -4.29881 14 14 D      0.63 0.28 0.07968   0.1706                                         Orion            
M2789  83.83279  -4.29636 14 14 D      0.38 0.09 0.4841    0.4992                                         Orion            
M2790  83.91271  -4.29539 14 14 D      1.24 0.37 0.04153   0.07515                                        Orion            
M2791  83.93667  -4.28856 14 14 D      0.60 0.16 0.6927    0.9498                                         Orion            
M2792  83.84817  -4.28719 14 14 D      3.13 0.39 0.6439    0.09685            irregular                   Orion            
M2793  83.30521  -4.28078 14 14 D      9.11 1.60 0.8898    0.9139             burst                       Orion            
M2794  83.59758  -4.27944 14 14 D      0.52 0.14 0.1727    0.9038                                         Orion            
M2795  83.47813  -4.27417 14 14 D      1.68 0.15 0.3725    0.8212                                         Orion            
M2796  83.90175  -4.27222 14 14 D      2.37 0.30 0.006362  0.8783    periodic burst             203 0.113 Orion            
M2797  83.93354  -4.26725 14 14 D      0.52 0.11 0.03877   0.02751                                        Orion            
M2798  84.28183  -4.24900 14 14 D      0.17 0.07 0.1668    0.1195                                         Orion            
M2799  84.01508  -4.23819 14 14 D      1.28 0.12 0.08948   0.7491             burst                       Orion            
M2800  83.95083  -4.21986 14 14 D      1.88 0.37 0.5549    0.7313                                         Orion            
M2801  83.61750  -4.21900 14 14 D      0.44 0.13 0.8352    0.9805                                         Orion            
M2802  83.62792  -4.20053 14 14 D      0.27 0.11 0.1002    0.8035                                         Orion            
M2803  84.14892  -4.19475 14 14 D      0.99 0.12 0.06112   0.5156                                         Orion            
M2804  83.40592  -4.17106 14 14 D      0.88 0.15 0.07933   0.3579                                         Orion            
M2805  83.97042  -4.13539 14 14 D      0.49 0.07 0.2093    0.1194                                         Orion            
M2806  83.80888  -4.13053 14 14 D      0.45 0.22 0.8374    0.507                                          Orion            
M2807  83.82946  -4.12233 14 14 D      0.91 0.32 0.09164   0.3154             burst                       Orion            
M2809  84.07400  -4.10178  9  9 D      2.17 1.08 0.07027   0.9589                                         Orion            
M2811  83.87217  -4.06961 14 14 D      0.38 0.09 0.03521   0.1392                                         Orion            
M2812  83.35462  -4.05828 14 14 D      3.62 0.27 0.03263   0.01101            irregular                   Orion            
M2813  83.66296  -4.03592 14 14 D      0.64 0.08 0.5388    0.2478                                         Orion            
M2814  83.97675  -4.02900 14 14 D      0.55 0.13 0.5079    0.0103                                         Orion            
M2816  83.56904  -3.95619 14 14 D      4.85 0.47 0.4262    0.9881             irregular                   Orion            
M2817  83.63208  -3.86428 14 14 D      3.69 0.47 0.2577    0.9516             irregular                   Orion            
M2818  83.58292  -3.84653 14 14 D      0.75 0.46 0.1024    0.5716                                         Orion            
M2820  85.21450  -2.60067 14 14 D      2.21 0.31 0.1916    0.06903                                        Orion            
M2821  85.21337  -2.59956  9  9 D      6.77 0.43 0.4911    0.1524             irregular                   Orion            
M2822  85.44450  -2.53481 14 14 D      3.77 0.62 0.4561    0.4418             irregular                   Orion            
M2824  85.29304  -2.48436 14 14 D      0.72 0.24 0.5494    0.606                                          Orion            
M2825  85.27312  -2.45494 14 14 D      0.32 0.11 0.02796   0.01986                                        Orion            
M2826  85.21833  -2.45350 14 14 D      3.07 0.33 0.5624    0.1158             irregular                   Orion            
M2827  85.21550  -2.44683 14 14 P      4.42 0.70 0.8207    0.7568             irregular                   Orion            
M2828  85.16375  -2.44608 14 14 D      5.07 0.29 0.7758    0.9867             irregular                   Orion            
M2829  85.48146  -2.39458 14 14 D     14.85 1.08 0.7711    0.3253             irregular                   Orion            
M2830  85.37058  -2.38872  9 10 P      1.61 0.49 0.2889    0.8655                                         Orion            
M2831  85.35200  -2.37672 14 14 D      0.82 0.44 0.7837    0.115                                          Orion            
M2832  85.24746  -2.35692 14 14 D      0.42 0.11 0.05759   0.1247                                         Orion            
M2833  85.76508  -2.33503 14 14 D      0.48 0.10 0.5845    0.09538                                        Orion            
M2834  85.43950  -2.32956 14 14 D      0.25 0.14 0.2157    0.03221                                        Orion            
M2836  85.74504  -2.31025 14 14 D      1.67 0.23 0.05105   0.2717                                         Orion            
M2838  85.32154  -2.30211  9  9 P      1.65 0.66 0.07552   0.1755                                         Orion            
M2839  85.33700  -2.29803 14 14 D      1.82 0.15 0.4566    0.9858                                         Orion            
M2841  85.42604  -2.29333 14 14 D      1.81 0.14 0.8684    0.01309                                        Orion            
M2842  85.34696  -2.29328 13 14 P      4.89 1.38 5.489E-06 2.509E-10 linear             -0.160            Orion            
M2844  85.39463  -2.29000 14 14 D      0.88 0.22 0.1433    0.3297                                         Orion            
M2845  85.42663  -2.28931 14 14 D      1.53 0.16 0.07453   0.7976                                         Orion            
M2846  85.40488  -2.28806 14 14 P      0.91 0.54 0.1273    0.09848                                        Orion            
M2847  85.43613  -2.28228 14 14 D      0.66 0.21 0.9825    0.5595                                         Orion            
M2848  85.40162  -2.27950 14 14 D      1.36 0.76 0.04167   0.2917                                         Orion            
M2849  85.34221  -2.27886 14 14 D      2.30 0.26 0.2263    0.4119                                         Orion            
M2850  85.44592  -2.27714 14 14 D      0.67 0.32 0.002642  0.003015                                       Orion            
M2851  85.42588  -2.27344 14 14 D      0.57 0.19 0.1622    0.9841                                         Orion            
M2854  85.35088  -2.26844 14 14 P      2.37 0.39 0.1591    0.05018                                        Orion            
M2855  85.43575  -2.26842 14 14 P      2.72 1.78 0.03889   0.2396                                         Orion            
M2856  85.41787  -2.26647 14 14 D      1.06 0.28 0.6576    0.9589                                         Orion            
M2857  85.43654  -2.26536 14 14 P      1.02 0.33 0.0009379 0.01337   curved                    4800 0.125 Orion            
M2858  85.58117  -2.26133 14 14 D      6.61 0.66 0.0008678 0.002312  curved                    3420 0.210 Orion            
M2859  85.09337  -2.26103 14 14 P      3.82 0.38 0.03356   0.07848            irregular                   Orion            
M2860  85.69083  -2.25636 14 14 D      6.79 0.55 0.04084   0.05699            irregular                   Orion            
M2861  85.18658  -2.19714 14 14 D      1.88 0.29 0.2913    0.9748                                         Orion            
M2862  85.24317  -2.19300 14 14 D      0.58 0.13 0.9792    0.3069                                         Orion            
M2863  85.66733  -2.19036 14 14 D      0.68 0.08 0.02026   0.005065                                       Orion            
M2864  85.34042  -2.18564 13 14 D      5.01 1.78 0.3157    0.5059             irregular                   Orion            
M2865  85.19483  -2.18056 14 14 D      4.00 0.30 0.5375    0.6301             irregular                   Orion            
M2866  85.53883  -2.16394 14 14 D      1.37 0.20 0.0002473 0.793     periodic                   681 0.067 Orion            
M2867  85.51092  -2.12936 14 14 P      1.49 0.20 0.05324   0.0665                                         Orion            
M2868  85.37600  -2.12547 14 14 D      0.60 0.12 0.3238    0.6448                                         Orion            
M2869  85.26571  -2.10731 14 14 D      1.03 0.13 0.1927    0.9667                                         Orion            
M2870  85.49450  -2.06158 14 14 D      4.78 0.35 0.2528    0.4255             irregular                   Orion            
M2871  85.46054  -2.04914 14 14 D      1.46 0.18 0.2068    0.7744                                         Orion            
M2872  85.43729  -2.04675 14 14 D      3.75 0.37 0.004096  0.004751  curved                    2657 0.125 Orion            
M2873  85.41550  -2.04003 14 14 D      8.52 1.01 0.2426    0.9623             irregular                   Orion            
M2874  85.43950  -2.02314 14 14 D      0.52 0.21 0.2712    0.1683                                         Orion            
M2875  85.46754  -2.02253 14 14 D      2.01 0.32 0.5015    0.28                                           Orion            
M2877  85.47867  -2.01006 14 14 D      5.87 0.63 0.3273    0.7677             burst                       Orion            
M2878  85.44638  -2.00525 14 14 D      2.93 0.29 0.3885    0.9174                                         Orion            
M2879  85.35875  -2.00450 14 14 D      1.38 0.21 0.4108    0.6855                                         Orion            
M2880  85.53987  -2.00119 14 14 D      5.11 0.40 0.003962  0.05671   curved   irregular        4800 0.131 Orion            
M2881  85.25054  -2.00022 14 14 D      0.75 0.17 0.005175  0.9942                                         Orion            
M2882  85.45775  -1.99647 14 14 P      0.86 0.12 0.6389    0.4516                                         Orion            
M2883  85.48317  -1.99575 14 14 D      0.72 0.10 0.06182   0.4076                                         Orion            
M2884  85.41225  -1.99339 14 14 D      1.72 0.24 0.7524    0.7589                                         Orion            
M2885  85.52421  -1.99133 14 14 D      5.32 0.55 0.0415    0.3174             irregular                   Orion            
M2887  85.49708  -1.98631 14 14 D      1.33 0.14 0.5872    0.9825                                         Orion            
M2888  85.58854  -1.98614 14 14 D      0.82 0.07 0.9888    0.5391                                         Orion            
M2889  85.44925  -1.98428 14 14 D      1.27 0.47 0.6115    0.9977                                         Orion            
M2890  85.39292  -1.98325 14 14 D      1.96 0.29 0.5603    0.07186                                        Orion            
M2891  85.43313  -1.98311 14 14 D      3.02 0.28 0.8039    0.8172             irregular                   Orion            
M2892  85.33617  -1.98275 14 14 D      0.73 0.16 0.4794    1                                              Orion            
M2893  85.48646  -1.98156 14 14 D      3.66 0.40 0.2127    0.9891             irregular                   Orion            
M2894  85.42437  -1.98022 14 14 D      3.12 0.46 0.008584  0.2238    curved                    2172 0.149 Orion            
M2895  85.43329  -1.97928 14 14 D      7.36 0.60 0.02533   0.6255             irregular                   Orion            
M2896  85.55492  -1.97592 14 14 D      1.85 0.22 0.009366  0.8504    curved                    1837 0.086 Orion            
M2897  85.46696  -1.97558 14 14 P      2.26 0.46 0.007318  0.9648    curved                    4800 0.177 Orion            
M2898  85.44688  -1.97219 14 14 D      4.05 0.37 0.4392    0.5362             irregular                   Orion            
M2899  85.46100  -1.96778 14 14 D      0.54 0.14 0.4822    0.9943                                         Orion            
M2901  85.42354  -1.96517 14 14 D      2.39 0.40 0.04136   0.07713            burst                       Orion            
M2903  85.45883  -1.96242 14 14 D      2.11 0.37 0.04159   0.967                                          Orion            
M2904  85.47163  -1.96217 14 14 D      2.59 0.44 0.006373  0.0003363 curved                    4800 0.123 Orion            
M2905  85.51942  -1.96072 14 14 D      1.31 0.24 0.8401    0.9975                                         Orion            
M2907  85.44008  -1.95914 14 14 D      2.65 1.32 0.6309    0.2942                                         Orion            
M2908  85.57242  -1.95903 14 14 D      0.56 0.28 0.778     0.1304                                         Orion            
M2909  85.45850  -1.95842 14 14 D      2.46 0.29 0.4256    0.5617                                         Orion            
M2910  85.44254  -1.95639 13 12 D      4.11 1.06 0.2264    0.9926             irregular                   Orion            
M2911  85.46725  -1.95475 14 14 D      1.34 0.22 0.5697    0.2868                                         Orion            
M2913  85.44767  -1.95336 13 13 D      2.75 0.64 0.00848   0.9598    periodic                   280 0.225 Orion            
M2915  85.44179  -1.94828 13 13 P      7.88 0.68 0.5087    0.8573             irregular                   Orion            
M2917  85.47875  -1.94667 14 14 D      1.32 0.17 0.2949    0.9373                                         Orion            
M2919  85.52800  -1.94592 14 14 D      0.58 0.23 0.5654    0.9875                                         Orion            
M2921  85.47900  -1.94192 14 14 D      0.68 0.13 0.8502    0.7108                                         Orion            
M2922  85.50721  -1.94156 14 14 D      0.83 0.19 0.01972   0.4087                                         Orion            
M2923  85.47050  -1.94156 14 14 P      1.22 0.31 0.02517   0.036                                          Orion            
M2926  85.44142  -1.94058 13 13 P      1.81 0.51 0.8373    0.9801             burst                       Orion            
M2929  85.56758  -1.93742 14 14 D      0.45 0.16 0.1003    0.4371                                         Orion            
M2932  85.41142  -1.93403 14 14 D      1.53 0.67 0.04364   0.4909                                         Orion            
M2944  85.47454  -1.92119 14 14 D      0.56 0.12 0.08355   0.9987                                         Orion            
M2952  85.36217  -1.91442 14 14 D      0.69 0.31 0.05827   0.06556                                        Orion            
M2958  85.42292  -1.91089  7  6 P      9.50 2.60 0.8365    0.9281             burst                       Orion            
M2963  85.37300  -1.90708  9  9 D      2.81 0.44 0.4005    0.6586                                         Orion            
M2966  85.40092  -1.90669 14 14 D      0.95 0.47 0.3613    0.6034                                         Orion            
M2968  85.66121  -1.90622 14 14 D      1.53 0.16 0.1244    0.8342                                         Orion            
M2973  85.41317  -1.90392 14 14 D      0.78 0.37 0.08128   0.8793                                         Orion            
M2974  85.42354  -1.90342 12 12 D      1.95 0.99 0.01867   0.3093                                         Orion            
M2976  85.36233  -1.90261 14 14 D      2.85 0.51 0.02692   0.8755                                         Orion            
M2984  85.40329  -1.89967 14 14 D      0.69 0.26 0.05282   0.02344                                        Orion            
M2986  85.41279  -1.89956 14 14 D      0.41 0.13 0.493     0.4764                                         Orion            
M2997  85.53104  -1.89347 14 14 D      5.35 0.75 0.1192    0.8697             irregular                   Orion            
M2998  85.41742  -1.89281 14 14 D      1.36 0.33 0.1753    0.6713                                         Orion            
M3000  85.42225  -1.89247 11 11 D      1.87 0.55 0.2077    0.508                                          Orion            
M3004  85.41450  -1.89083 14 14 D      0.89 0.22 0.2865    0.02291                                        Orion            
M3007  85.39087  -1.88981 14 14 D      1.35 0.29 0.9807    0.6296                                         Orion            
M3012  85.40546  -1.88706 14 14 D      0.40 0.11 0.4616    0.5869                                         Orion            
M3026  85.10250  -1.87519 14 14 D      4.01 0.45 0.5022    0.6549             irregular                   Orion            
M3029  85.41875  -1.87256 12 11 D      1.77 0.64 0.2017    0.9998                                         Orion            
M3033  85.38675  -1.87019  8  8 D      1.18 0.28 0.3108    0.9311                                         Orion            
M3035  85.46542  -1.86892 14 14 D      1.69 0.55 0.2774    0.8708                                         Orion            
M3039  85.43908  -1.86578 10 10 P      1.93 0.72 0.07853   0.528                                          Orion            
M3045  85.44012  -1.85633 11 11 D      0.75 0.45 0.08166   0.653                                          Orion            
M3050  85.41775  -1.84786 10 10 D      1.15 0.25 0.4705    0.1434                                         Orion            
M3052  85.48379  -1.84694 14 14 D      2.05 0.69 0.03998   0.02908                                        Orion            
M3053  85.42325  -1.84486  6  6 D      3.49 0.46 0.01418   0.1035             burst                       Orion            
M3054  85.41004  -1.84392 14 14 D      1.57 0.35 0.2476    0.3084                                         Orion            
M3055  85.44621  -1.84314 14 14 D      1.10 0.19 0.01279   0.04367                                        Orion            
M3056  85.36858  -1.84281 14 14 D      0.90 0.28 0.09181   0.996              burst                       Orion            
M3057  85.36938  -1.84250 14 14 D      0.89 0.28 0.09188   0.9996                                         Orion            
M3060  85.44329  -1.83633 14 14 D      1.90 0.33 0.1707    0.5911                                         Orion            
M3063  85.44537  -1.83256 14 14 D      3.30 0.58 0.04166   0.1168             irregular                   Orion            
M3064  85.40596  -1.83144 14 14 D      1.21 0.63 0.07417   0.2059                                         Orion            
M3065  85.32663  -1.83136 14 14 D      3.09 0.45 0.1039    0.9097             irregular                   Orion            
M3066  85.32496  -1.82481 14 14 D      1.27 0.31 0.3524    0.6877                                         Orion            
M3068  85.41171  -1.81797 14 14 D      0.81 0.49 0.5538    0.8275                                         Orion            
M3071  85.32867  -1.80833 14 14 D      1.10 0.51 0.08089   0.4886                                         Orion            
M3073  85.40604  -1.80297 14 14 D      1.09 0.21 0.4361    0.9285                                         Orion            
M3074  85.38867  -1.80294 14 14 D      1.29 0.18 0.03258   0.006683                                       Orion            
M3075  85.35633  -1.80256 14 14 D      1.67 0.33 0.02526   0.002433                                       Orion            
M3076  85.76300  -1.80128 14 14 P      0.29 0.10 0.5933    0.8593                                         Orion            
M3078  85.42696  -1.80028 14 14 D      2.83 0.59 0.7072    0.7121                                         Orion            
M3079  85.42912  -1.79817 14 14 D      1.28 0.18 0.1244    0.9999                                         Orion            
M3080  85.40292  -1.79397 14 14 D      2.02 0.35 0.07491   0.9715                                         Orion            
M3081  85.49883  -1.79344 14 14 D      1.00 0.30 0.8944    0.442                                          Orion            
M3082  85.23358  -1.79061 14 14 D      2.63 0.34 0.5056    0.9606                                         Orion            
M3084  85.17833  -1.78792 14 14 D      1.54 0.27 0.1054    0.9606                                         Orion            
M3086  85.41475  -1.78392 14 14 D      1.23 0.65 0.002498  0.3657    curved                    4800 0.246 Orion            
M3087  85.41425  -1.78339 14 14 D      1.19 0.61 0.002947  0.4285    curved                    4800 0.233 Orion            
M3088  85.40462  -1.78322 14 14 D      3.97 0.72 0.09117   0.2265             irregular                   Orion            
M3089  85.48892  -1.78086 14 14 D      0.17 0.05 0.03458   0.003597                                       Orion            
M3090  85.30742  -1.77292 14 14 D      0.65 0.15 0.0352    0.994                                          Orion            
M3092  85.33642  -1.76847 14 14 D      0.52 0.13 0.2952    0.9978                                         Orion            
M3095  85.40504  -1.75811 14 14 D      0.40 0.09 0.325     0.9274                                         Orion            
M3096  85.35129  -1.75794 14 14 D      1.02 0.20 0.005176  0.1659    curved                    2657 0.066 Orion            
M3097  85.43692  -1.75783 14 14 D      0.76 0.15 0.0242    0.1019                                         Orion            
M3100  85.42250  -1.73153 14 14 D      0.93 0.24 0.2276    0.7872                                         Orion            
M3101  85.32154  -1.73100 14 14 D      6.29 0.66 0.0001297 0.9986    curved                    2657 0.245 Orion            
M3102  85.26050  -1.72717 14 14 D      4.39 0.67 0.8651    0.7416             burst                       Orion            
M3104  85.80821  -1.71950 14 14 P      0.24 0.12 0.0916    0.9999                                         Orion            
M3105  85.34833  -1.71681 13 13 D      1.27 0.27 0.04417   0.1023                                         Orion            
M3106  85.32492  -1.71597 14 14 D      2.71 1.31 0.0913    0.01248            drop                        Orion            
M3107  85.39483  -1.71383 14 14 D      3.00 0.54 0.8306    0.5525                                         Orion            
M3109  85.36187  -1.71278 14 14 D      0.84 0.43 0.7575    0.977                                          Orion            
M3111  85.37429  -1.69383 14 14 D      0.74 0.11 0.1387    0.4636                                         Orion            
M3112  85.47871  -1.69383 14 14 D      3.53 0.38 0.1513    0.9261             irregular                   Orion            
M3115  85.39592  -1.64853 14 14 D      3.29 0.26 0.01522   0.009197           irregular                   Orion            
M3116  85.37225  -1.63944 14 14 D      1.06 0.19 0.1257    0.1781                                         Orion            
M3117  85.13813  -1.63861 14 14 D      2.28 0.41 0.2737    0.974                                          Orion            
M3118  85.86996  -1.63794 14 14 D      0.37 0.07 0.04118   0.01457                                        Orion            
M3119  85.63567  -1.63675 14 14 D      3.04 0.24 0.03537   0.6346             irregular                   Orion            
M3120  85.37667  -1.63394 14 14 D      3.42 0.69 0.6904    0.9837             irregular                   Orion            
M3121  85.55929  -1.61169 14 14 D      0.57 0.12 0.9077    0.03379                                        Orion            
M3122  85.46600  -1.60842 14 14 D      1.96 0.17 0.4772    0.8078                                         Orion            
M3123  85.34996  -1.55997 14 14 D      2.47 0.69 0.2595    0.6323                                         Orion            
M3124  85.34017  -1.51928 14 14 D      0.29 0.11 0.5539    0.8762                                         Orion            
M3125  85.47237  -1.49283 14 14 P      0.39 0.18 0.1253    0.3443                                         Orion            
M3127  85.33892  -1.40231 14 14 D      0.31 0.07 0.5108    0.9398                                         Orion            
M3128  85.37650  -1.37519 14 14 D      0.28 0.17 0.08411   0.9935                                         Orion            
M3129  85.67400  -1.36044 14 14 D      4.00 0.30 0.0791    0.9957             irregular                   Orion            
M3130  85.50588  -1.35253 14 14 D      1.13 0.13 0.1006    0.7315                                         Orion            
M3131  85.19079  -1.34106 14 14 D      0.98 0.18 0.6137    0.495                                          Orion            
M3133  85.61533  -1.33361 14 14 P      1.68 0.21 0.5121    0.175                                          Orion            
M3134  85.20367  -1.33336 14 14 D      2.25 0.19 0.3584    0.8244                                         Orion            
M3135  85.15467  -1.29864 14 14 D      0.51 0.09 0.4574    0.4768                                         Orion            
M3136  85.31233  -1.29056 14 14 D      1.68 0.22 0.3074    0.08505                                        Orion            
M3137  85.24267  -1.28464 14 14 D      8.74 0.66 0.1123    0.9639             irregular                   Orion            
M3138  85.76267  -1.27469 14 14 P      2.61 0.37 0.0319    0.003997                                       Orion            
M3139  85.66721  -1.26819 14 14 D      0.20 0.05 0.02585   0.01362                                        Orion            
M3140  85.77379  -1.26508 14 14 P      0.63 0.20 0.8042    0.2167                                         Orion            
M3141  85.49354  -1.26347 14 14 D      4.60 0.51 0.01121   0.002036           irregular                   Orion            
M3142  85.77067  -1.26278 14 14 D      0.33 0.10 0.3257    0.9871                                         Orion            
M3143  85.85325  -1.26267 14 14 D      2.33 0.19 0.09596   0.03356                                        Orion            
M3144  85.36925  -1.23097 14 14 D      4.68 0.40 0.7972    0.7687             irregular                   Orion            
M3145  85.41892  -1.23003 14 14 D      4.99 0.55 0.02546   0.3432             irregular                   Orion            
M3146  85.88425  -1.21544 14 14 D      0.95 0.18 0.02934   0.6122                                         Orion            
M3150  85.71767  -1.08739 14 14 D      2.84 0.24 0.06993   0.1238                                         Orion            
M3151  85.94296  -1.07894 14 14 P      1.76 0.20 0.0006509 0.0008824 curved                    4800 0.077 Orion            
M3152  87.07075  -0.94208 14 14 P      0.32 0.13 0.9149    0.9004                                         Orion            
M3153  86.78992  -0.47700 14 14 D      0.32 0.21 0.08692   0.6252                                         Orion            
M3154  86.66829  -0.42894 14 14 D      0.57 0.09 0.7434    0.4494                                         Orion            
M3159  86.51512  -0.24700 14 14 P      2.75 0.44 0.109     0.01284                                        Orion            
M3162  86.47129  -0.22356 14 14 D      0.70 0.24 0.2245    0.8176                                         Orion            
M3164  86.58779  -0.20256 14 14 D      2.30 0.36 0.4557    0.9981                                         Orion            
M3165  86.42475  -0.20139 14 14 D      2.88 0.32 0.03281   0.292                                          Orion            
M3166  86.53579  -0.17736 14 14 P      4.33 0.41 0.8161    0.2291             irregular                   Orion            
M3167  86.53542  -0.16739 14 14 P      3.02 1.29 0.03902   0.01227            irregular                   Orion            
M3170  86.53229  -0.16047 14 14 D      1.88 0.32 0.03488   0.293                                          Orion            
M3171  86.55625  -0.14869 14 14 P      4.04 0.41 0.1188    0.9153             irregular                   Orion            
M3172  86.59342  -0.14792 14 14 D      4.03 0.27 0.5058    0.9241             irregular                   Orion            
M3174  86.45650  -0.14414 14 14 D      1.24 0.25 0.03961   0.3862                                         Orion            
M3175  86.55417  -0.13744 14 14 P      1.44 0.70 0.07319   0.2056                                         Orion            
M3176  86.55108  -0.13544 14 14 D      0.54 0.11 0.6108    0.08769                                        Orion            
M3177  86.54733  -0.13203 14 14 D      1.39 0.41 0.01185   0.002069                                       Orion            
M3179  86.54833  -0.10769 14 14 D      2.13 0.19 0.05454   0.0393                                         Orion            
M3180  86.55471  -0.10125 14 14 P      3.24 2.23 9.843E-05 0.00238   curved                    3420 0.743 Orion            
M3181  86.51358  -0.09803 14 14 D      0.32 0.14 0.4438    0.1323                                         Orion            
M3182  86.57871  -0.09389 14 14 D      2.26 0.34 0.3608    0.8164             burst                       Orion            
M3183  86.55917  -0.09081 14 14 P      1.22 0.28 0.0007376 4.386E-06 linear             -0.029            Orion            
M3184  86.58108  -0.08883 14 14 D      1.52 0.26 0.075     0.1221                                         Orion            
M3185  86.45658  -0.08636 14 14 D      0.41 0.11 0.1557    0.06858                                        Orion            
M3186  86.54000  -0.05869 14 14 D      4.89 0.55 0.2371    0.7562             irregular                   Orion            
M3187  86.47537  -0.05469 14 14 D      0.65 0.15 0.1879    0.9967                                         Orion            
M3188  86.56258  -0.04256 14 14 D      0.31 0.11 0.5127    0.709                                          Orion            
M3189  86.53750  -0.03756 14 14 D      0.34 0.06 0.0412    0.05469                                        Orion            
M3190  86.42825  -0.01717 14 14 D      0.67 0.11 0.02103   0.0004508                                      Orion            
M3191  86.81921  -0.01556 14 14 D      1.59 0.22 0.6338    0.6542                                         Orion            
M3192  86.48629  -0.00706 14 14 D      4.13 0.48 0.6458    0.7045             burst                       Orion            
M3193  86.57742  -0.00533 14 14 D      0.49 0.10 0.034     0.005541                                       Orion            
M3194  86.54292  -0.00175 14 14 D      4.83 0.47 0.8402    0.8695             irregular                   Orion            
M3195  86.63821   0.00061 14 14 P      3.11 0.25 0.03567   0.0266             irregular                   Orion            
M3196  86.72325   0.00169 14 14 D     15.33 1.37 0.04143   0.1579             burst                       Orion            
M3197  86.93887   0.00278 11 11 D      1.68 0.57 0.3501    0.9219                                         Orion            
M3198  86.80867   0.00442 14 14 D      0.98 0.14 0.3439    0.9599                                         Orion            
M3200  86.80775   0.00478 14 14 D      0.99 0.14 0.3151    0.9509                                         Orion            
M3201  86.69871   0.00703 14 14 P      2.08 0.37 0.04167   0.8573                                         Orion            
M3203  86.65642   0.00944 14 14 P     11.53 1.03 0.546     0.4975             irregular                   Orion            
M3204  86.72396   0.00950 14 14 D      2.05 0.18 0.007991  0.0117    curved                    2657 0.055 Orion            
M3205  86.69629   0.00981 10 10 D      2.13 0.49 0.1055    0.7023                                         Orion            
M3206  86.51900   0.01058 14 14 D      7.87 0.82 0.3145    0.9991             irregular                   Orion            
M3207  86.77900   0.01328 14 14 D      5.44 0.37 0.6187    0.9439             irregular                   Orion            
M3208  86.67967   0.01458 14 14 P      0.81 0.52 0.02846   0.155                                          Orion            
M3210  86.57704   0.01958 14 14 D      0.13 0.05 0.8314    0.9622                                         Orion            
M3212  86.65442   0.02272 14 14 D      2.09 0.40 0.9095    0.4603                                         Orion            
M3213  86.83213   0.02272 14 14 D      5.26 0.73 0.1108    0.1569             irregular                   Orion            
M3214  86.64787   0.02767 14 14 D      0.86 0.10 0.02841   0.04357                                        Orion            
M3215  86.69979   0.02833 14 14 P      1.15 0.17 0.01069   0.0006635                                      Orion            
M3216  86.61350   0.03047 14 14 D      1.59 0.18 0.1425    0.9091             burst                       Orion            
M3217  86.57196   0.04353 14 14 D      0.33 0.11 0.03267   0.3841                                         Orion            
M3219  86.49133   0.04689 14 14 D      4.01 0.38 0.03566   0.04076            irregular                   Orion            
M3220  86.63863   0.04783 14 14 D      2.03 0.31 0.7012    0.6144                                         Orion            
M3221  86.62129   0.04981 14 14 D      1.27 0.17 0.0009708 0.001201  curved                    3420 0.061 Orion            
M3222  86.50071   0.05206 14 14 D      2.26 0.17 0.209     0.8139                                         Orion            
M3224  86.57942   0.05819 14 14 D      0.77 0.39 0.8261    0.3679                                         Orion            
M3225  86.61796   0.05864 14 14 D      0.83 0.18 0.7488    0.1183                                         Orion            
M3227  86.68812   0.06289 14 14 D      1.92 0.24 0.2923    0.7331                                         Orion            
M3228  86.55071   0.06389 14 14 D      2.56 0.31 0.6943    0.8154                                         Orion            
M3229  86.71517   0.06458 14 14 D      3.24 0.43 0.5263    0.7087             irregular                   Orion            
M3231  86.69700   0.06864 14 14 D      1.41 0.21 0.03359   0.8961                                         Orion            
M3233  86.64538   0.07239 14 14 D      0.95 0.12 0.1212    0.9634                                         Orion            
M3234  86.59579   0.07406 14 14 D      3.58 0.35 0.09063   0.1898             burst                       Orion            
M3235  86.70913   0.07775 14 14 D      2.24 0.46 0.7787    0.3486                                         Orion            
M3238  86.69875   0.08242 14 14 D      3.02 0.63 0.7958    0.3364             irregular                   Orion            
M3239  86.51929   0.08283 14 14 D      1.95 0.30 0.005531  0.6318    curved                    1591 0.097 Orion            
M3240  86.63142   0.08519 14 14 D      1.10 0.16 0.7617    0.5504                                         Orion            
M3241  86.75350   0.08678 14 14 D      2.08 0.38 0.4732    0.835                                          Orion            
M3242  86.86396   0.08756 14 14 D      4.93 0.39 0.05151   0.9997             irregular                   Orion            
M3243  86.69775   0.09025 14 14 D      1.99 0.35 0.8686    0.5084                                         Orion            
M3246  86.74221   0.09397 14 14 D      4.31 0.41 3.058E-06 6.813E-10 linear             -0.057            Orion            
M3247  86.60450   0.09486 14 14 D      3.66 0.28 0.4359    0.8997             irregular                   Orion            
M3248  86.65975   0.09694 14 14 D      1.76 0.15 0.02604   0.8272                                         Orion            
M3249  86.71771   0.10008 10 10 D      5.40 0.46 0.7141    0.9773             irregular                   Orion            
M3250  86.76242   0.10069 14 14 D      1.02 0.18 0.596     0.9131                                         Orion            
M3251  86.62950   0.10167 14 14 D      0.27 0.13 0.2884    0.9928                                         Orion            
M3252  86.71954   0.10236 14 14 D      1.36 0.23 0.6629    0.7428                                         Orion            
M3254  86.65037   0.10750 14 14 D      6.49 0.92 0.4188    0.2185             irregular                   Orion            
M3255  86.35892   0.11053 14 14 D      1.61 0.13 0.0326    0.317                                          Orion            
M3256  86.63142   0.11122 14 14 D      5.34 0.39 0.1707    0.4439             irregular                   Orion            
M3257  86.65433   0.11169 14 14 D      0.42 0.11 0.4188    0.9571                                         Orion            
M3258  86.64392   0.11214 14 14 D      2.44 0.38 0.8207    0.8817                                         Orion            
M3259  86.66617   0.11256 14 14 D      3.84 0.33 0.09019   0.9468             irregular                   Orion            
M3260  86.80312   0.11431 14 14 D      1.41 0.33 0.02148   0.02507                                        Orion            
M3261  86.65637   0.11519 14 14 D      0.65 0.19 0.03337   0.1279                                         Orion            
M3262  86.57617   0.11617 14 14 D      7.24 0.65 0.04024   0.1074             irregular                   Orion            
M3263  86.57742   0.11889 14 14 D     10.59 0.92 6.284E-05 8.438E-05 curved   irregular        3420 0.305 Orion            
M3264  86.48458   0.11903 14 14 D     11.40 1.00 0.3442    0.2362             irregular                   Orion            
M3265  86.65725   0.11922 14 14 D      0.35 0.10 0.1442    0.8267                                         Orion            
M3266  86.60804   0.11922 14 14 D      4.15 0.39 0.03687   0.04917            irregular                   Orion            
M3267  86.69563   0.11928 14 14 D      1.55 0.18 0.5616    0.8519                                         Orion            
M3268  89.60304   0.11967 14 14 P      0.32 0.11 0.7305    0.0448                                         Orion            
M3269  86.56971   0.12047 14 14 D      1.18 0.10 0.0009173 3.995E-05 linear             -0.012            Orion            
M3270  86.49013   0.12258 14 14 D      0.47 0.08 0.00104   0.02072                                        Orion            
M3271  86.55638   0.12475 14 14 D      0.17 0.10 0.8725    0.2267                                         Orion            
M3273  86.65642   0.13347 14 14 D      3.32 0.48 0.4406    0.9998             irregular                   Orion            
M3274  86.66021   0.13372 14 14 D      0.81 0.17 0.4521    0.9612                                         Orion            
M3275  86.58692   0.13589 14 14 D      7.75 0.61 0.6962    0.561              irregular                   Orion            
M3276  86.63625   0.14769 14 14 D      2.56 0.30 0.9323    0.985                                          Orion            
M3277  86.61392   0.14769 14 14 P      0.87 0.16 0.4414    0.9087                                         Orion            
M3279  86.80879   0.15208 14 14 D      0.99 0.51 0.4614    0.9406                                         Orion            
M3280  86.69529   0.15214 14 14 D      2.10 0.28 0.08546   0.6166                                         Orion            
M3281  86.60783   0.15886 14 14 D      7.22 0.59 0.05091   0.03232            irregular                   Orion            
M3282  86.66729   0.17756 14 14 D      0.46 0.07 0.7809    0.08933                                        Orion            
M3283  86.80508   0.18208 14 14 D      2.52 0.26 0.1187    0.3746                                         Orion            
M3284  86.62329   0.18253 14 14 D      1.68 0.15 0.004174  7.254E-05 curved                    3420 0.041 Orion            
M3285  86.62508   0.18642 14 14 D      0.38 0.12 0.03772   0.01836                                        Orion            
M3286  86.76658   0.18739 14 14 D      8.40 0.69 0.0005112 0.0002095 curved   irregular        4800 0.279 Orion            
M3287  86.68750   0.19253 14 14 D      3.22 0.39 0.17      0.6816             irregular                   Orion            
M3289  86.47975   0.19425 14 14 D      0.62 0.12 0.8795    0.7485                                         Orion            
M3290  86.59092   0.20264 14 14 D      0.44 0.06 0.02946   0.07247                                        Orion            
M3291  86.62525   0.20269 14 14 D      5.14 0.32 0.1894    0.8926             irregular                   Orion            
M3292  86.57500   0.20344 14 14 D      4.16 0.55 0.01619   0.844              irregular                   Orion            
M3293  86.56825   0.20367 14 14 D      0.29 0.21 0.1926    0.9969                                         Orion            
M3294  86.61821   0.20750 14 14 D     10.95 0.90 0.7932    0.4414             irregular                   Orion            
M3295  86.69754   0.21650 14 14 D      8.16 0.60 0.2312    0.03726            irregular                   Orion            
M3296  86.62025   0.22528 14 14 D      2.03 0.32 0.8672    0.9122                                         Orion            
M3297  86.53875   0.22572 14 14 D      2.81 0.47 0.9827    0.9932                                         Orion            
M3298  86.74179   0.24114 14 14 D      3.79 0.35 0.6376    0.8437             irregular                   Orion            
M3299  86.65996   0.25331 14 14 D      0.64 0.07 0.8091    0.2094                                         Orion            
M3300  86.50421   0.26003 14 14 P      0.44 0.24 0.3541    0.256                                          Orion            
M3301  86.76858   0.26317 14 14 D      3.35 0.31 0.6358    0.4538             irregular                   Orion            
M3302  86.83288   0.27033 14 14 D      1.54 0.16 0.2174    0.9612                                         Orion            
M3303  86.78621   0.27633 14 14 D      2.42 0.63 0.0007124 0.0002435 curved                    3420 0.226 Orion            
M3304  86.76192   0.28108 14 14 D      0.51 0.18 0.4071    0.9129                                         Orion            
M3305  86.68683   0.28333 14 14 D      2.22 0.26 0.5571    0.3491                                         Orion            
M3306  86.69088   0.28411 14 14 D      1.56 0.25 0.4862    0.9702                                         Orion            
M3307  86.78579   0.28683 14 14 D      0.65 0.15 0.9523    0.3406                                         Orion            
M3310  86.51050   0.29144 14 14 D      1.31 0.17 0.05368   0.2218                                         Orion            
M3311  86.82875   0.29761 14 14 P      2.58 0.56 0.0187    0.1932                                         Orion            
M3312  86.75671   0.29969 14 14 P      3.01 0.29 0.09102   0.3237             irregular                   Orion            
M3313  86.68371   0.30092 14 14 D      4.41 0.37 0.7891    0.8974             irregular                   Orion            
M3315  86.71325   0.30233 14 14 D      1.30 0.20 0.05712   0.06032                                        Orion            
M3316  86.82150   0.30683 14 14 D      1.78 0.32 0.3444    0.2974                                         Orion            
M3317  86.77100   0.30961 14 14 D      1.03 0.17 0.5695    0.5167                                         Orion            
M3318  86.76242   0.31081 14 14 D      1.23 0.35 0.5223    0.5178                                         Orion            
M3319  86.79337   0.31244 14 14 D      0.50 0.12 0.3287    0.7142                                         Orion            
M3320  86.81458   0.31286 14 14 D      2.08 0.36 0.07475   0.1275                                         Orion            
M3322  86.85971   0.31347 14 14 D      0.81 0.06 0.9225    0.9668                                         Orion            
M3323  86.79733   0.31669 14 14 D      2.12 1.50 0.0008122 0.01923   periodic burst             251 0.604 Orion            
M3324  86.68071   0.31892 14 14 D      0.27 0.12 0.155     0.9372                                         Orion            
M3325  86.79571   0.32083 14 14 D      1.65 0.25 0.04689   0.2385                                         Orion            
M3326  86.76958   0.32197 14 14 D      3.53 0.53 0.1525    0.4033             irregular                   Orion            
M3327  86.82996   0.32247 14 14 D      3.51 0.28 0.2758    0.4782             irregular                   Orion            
M3328  86.71450   0.32261 14 14 D      2.89 0.32 0.6307    0.7378                                         Orion            
M3330  86.78588   0.32328 14 14 D      1.03 0.19 0.1668    0.9999                                         Orion            
M3331  86.83658   0.32353 14 14 D      3.61 0.34 0.4143    0.08138            irregular                   Orion            
M3332  86.86258   0.32406 14 14 D      3.61 0.42 0.2562    0.8757             irregular                   Orion            
M3333  86.85871   0.32428 14 14 D      2.13 0.33 0.245     0.2397                                         Orion            
M3334  86.78017   0.32564 14 14 D      2.39 0.72 0.03774   0.5464                                         Orion            
M3335  86.71596   0.32739 14 14 D      4.02 0.47 0.8109    0.7743             irregular                   Orion            
M3336  86.85579   0.32772 14 14 D      4.54 0.42 0.00235   0.1498    curved                    2657 0.154 Orion            
M3337  86.71404   0.32983  7  7 P      3.78 0.35 0.3796    0.7663             irregular                   Orion            
M3338  86.61800   0.33039 14 14 P      1.89 0.28 0.03975   0.02793                                        Orion            
M3339  86.71833   0.33381 14 14 D      3.44 0.25 0.1322    0.9833             irregular                   Orion            
M3340  86.81087   0.33433 14 14 D      1.25 0.31 0.06365   0.3891                                         Orion            
M3341  86.90238   0.33506 14 14 P      0.78 0.43 0.0004621 0.0006687                                      Orion            
M3342  86.79179   0.33567 14 14 D      0.68 0.13 0.04361   0.1206                                         Orion            
M3343  86.88208   0.33911 14 14 P      1.75 0.17 0.009495  0.8501    curved                    2172 0.059 Orion            
M3344  86.88517   0.33942 14 14 P      3.05 0.27 0.02546   0.2346             burst                       Orion            
M3346  86.48904   0.33953 14 14 D      4.39 0.37 0.3754    0.7255             irregular                   Orion            
M3347  86.56037   0.34011 14 14 D      1.47 0.24 0.1761    0.546                                          Orion            
M3348  86.78304   0.34019 14 14 D      3.33 0.35 0.538     0.5916             irregular                   Orion            
M3350  86.77567   0.34242 14 14 D      6.36 0.72 0.3776    0.9997             irregular                   Orion            
M3352  86.86558   0.34328 14 14 D      2.27 0.36 0.1038    0.8809                                         Orion            
M3354  86.61908   0.34953 14 14 D      0.30 0.16 0.3082    0.045                                          Orion            
M3355  86.84533   0.34953 14 14 P      1.33 0.28 0.02706   0.2702                                         Orion            
M3357  86.81383   0.35033 14 14 D      3.21 0.90 0.07664   0.4974             irregular                   Orion            
M3358  86.77362   0.35339 14 14 D      0.40 0.16 0.4436    0.5697                                         Orion            
M3359  86.79421   0.35394 14 14 P      2.37 0.48 0.0001521 0.1497    curved                    4800 0.154 Orion            
M3360  86.72675   0.35400 14 14 D      1.83 0.18 0.2725    0.9943                                         Orion            
M3361  86.81208   0.35528 14 14 D      0.77 0.17 0.06594   0.9836                                         Orion            
M3362  86.47779   0.35628 14 14 D      1.47 0.19 1.93E-05  0.04363   curved                    2657 0.069 Orion            
M3363  86.70221   0.35783 14 14 P      5.27 0.99 0.1896    0.3849             irregular                   Orion            
M3365  86.70304   0.36067 14 14 D      1.07 0.12 0.6287    0.6574             burst                       Orion            
M3368  86.82358   0.36539 14 14 D      0.60 0.16 0.5989    0.9842                                         Orion            
M3370  86.66062   0.36842 14 14 D      3.74 0.39 0.04445   0.07229            irregular                   Orion            
M3371  86.80379   0.36853 14 14 D      3.62 0.50 0.08839   0.4453             irregular                   Orion            
M3373  86.71933   0.36914 14 14 D      1.68 0.35 0.03972   0.05979                                        Orion            
M3374  86.77371   0.36953 14 14 D      1.59 0.34 0.302     0.9946                                         Orion            
M3375  86.76658   0.36958 14 14 P      1.87 0.39 0.08847   0.4074                                         Orion            
M3376  86.80187   0.37089  6  6 D      1.14 0.08 0.38      0.7586                                         Orion            
M3377  86.71021   0.37300 14 14 D      3.07 0.36 0.4708    0.8913             irregular                   Orion            
M3379  86.67029   0.37758 14 14 D      6.08 0.49 0.03285   0.08294            irregular                   Orion            
M3380  86.63879   0.38211 14 14 D      2.69 0.27 0.04144   0.03197                                        Orion            
M3381  86.43483   0.38294 14 14 D      4.13 0.54 0.007045  0.003179  curved                    3421 0.169 Orion            
M3382  86.75171   0.38314 14 14 P      0.42 0.28 0.5058    0.08821                                        Orion            
M3383  86.67700   0.38369 14 14 P      0.53 0.17 0.5499    0.7752                                         Orion            
M3385  86.77213   0.38617 14 14 D      1.77 0.33 0.1863    0.2932                                         Orion            
M3386  86.76821   0.38881 14 14 D      4.00 0.30 0.03119   0.3361             irregular                   Orion            
M3387  86.76383   0.38986 13 13 D      1.06 0.07 0.05894   0.05405                                        Orion            
M3388  86.76554   0.39147 14 14 D      1.33 0.33 0.2912    0.8345                                         Orion            
M3389  86.75867   0.39158 14 14 D      1.77 0.24 0.7625    0.9967                                         Orion            
M3391  86.72958   0.39294 14 14 P      3.27 0.32 0.4807    0.3672             irregular                   Orion            
M3393  86.46313   0.39447 14 14 P      0.57 0.22 0.2577    0.5776                                         Orion            
M3394  86.60708   0.39489 14 14 D     12.09 1.25 0.03434   0.4181             irregular                   Orion            
M3396  86.55646   0.39697 14 14 D      2.89 0.32 0.2276    0.02061                                        Orion            
M3399  86.80650   0.39986 14 14 D      0.32 0.22 0.3947    0.5406                                         Orion            
M3400  86.78975   0.41028 14 14 D      0.34 0.15 0.5529    0.5765                                         Orion            
M3402  86.74587   0.41619 14 14 D      3.31 0.32 0.05822   0.2461             irregular                   Orion            
M3403  86.63208   0.41889 14 14 D      3.72 0.33 0.1729    0.3982             irregular                   Orion            
M3404  86.47333   0.42425 14 14 P      3.44 0.35 0.002515  0.002389  curved                    3420 0.116 Orion            
M3405  86.62937   0.42606 14 14 D      2.26 0.36 0.4973    0.4094                                         Orion            
M3406  86.73808   0.42661 14 14 D      1.54 0.20 0.2441    0.4111                                         Orion            
M3407  86.77492   0.43136 14 14 D      1.31 0.34 0.5515    0.7101                                         Orion            
M3408  86.75538   0.43931 14 14 P      2.48 0.31 0.2192    0.2575                                         Orion            
M3409  86.75413   0.43950 13 13 P      2.75 0.30 0.2172    0.6769             burst                       Orion            
M3410  86.72392   0.44208 14 14 D      0.20 0.03 0.7374    0.772                                          Orion            
M3412  86.62933   0.45333 14 14 D      0.33 0.13 0.3075    0.2639                                         Orion            
M3413  86.66988   0.45631 14 14 D      2.46 0.24 0.03217   0.9115                                         Orion            
M3414  86.70454   0.47733 14 14 D      2.46 0.27 0.07523   0.4907                                         Orion            
M3416  86.61096   0.51878 14 14 D      4.54 0.36 0.8906    0.06856            irregular                   Orion            
M3417  86.77904   0.53231 14 14 D      4.16 0.37 0.6625    0.8866             irregular                   Orion            
M3418  86.79529   0.53508 14 14 D      6.31 0.51 0.4449    0.462              irregular                   Orion            
M3419  86.77496   0.53572 14 14 D      3.03 0.52 0.1542    0.149              irregular                   Orion            
M3421  86.54942   0.54050 14 14 D      1.98 0.31 0.09349   0.9883                                         Orion            
M3422  86.47308   0.55247 14 14 D      2.41 0.20 0.05315   0.01438                                        Orion            
M3423  87.03008   0.56639 14 14 D      3.22 0.36 0.3717    0.2881             irregular                   Orion            
M3424  87.00442   0.57519 14 14 D      1.34 0.21 0.7062    0.6692                                         Orion            
M3425  86.98788   0.59094 14 14 P     11.20 0.80 0.4655    0.4119             irregular                   Orion            
M3426  86.99596   0.59244 14 14 P     14.92 1.71 0.01425   0.01137            irregular                   Orion            
M3427  86.85304   0.62644 14 14 P      3.35 0.76 0.0538    0.04289            irregular                   Orion            
M3428  86.82192   0.63933 14 14 D      1.87 0.27 0.6543    0.7122                                         Orion            
M3429  86.91242   0.64342 14 14 P      6.96 0.52 0.001052  0.0005174 curved   irregular        3420 0.222 Orion            
M3432  86.52967   0.64878 14 14 D      0.66 0.15 0.04047   0.009843                                       Orion            
M3433  86.90504   0.65642 10 10 D      2.41 0.21 0.3252    0.8341                                         Orion            
M3434  86.87387   0.65931 14 14 D      7.20 0.56 0.009021  0.9965    curved   irregular        2172 0.184 Orion            
M3435  86.86846   0.66308 14 14 D      3.04 0.21 0.1648    0.3285             irregular                   Orion            
M3436  86.90367   0.66333 14 14 D      3.52 0.35 0.06304   0.761              irregular                   Orion            
M3438  86.89133   0.66872 14 14 D      5.15 0.37 0.4783    0.5353             irregular                   Orion            
M3439  86.92912   0.68264 14 14 P      9.89 0.72 0.03309   0.6951             irregular                   Orion            
M3440  86.95154   0.68311 14 14 D      7.23 0.73 0.03671   0.003942           irregular                   Orion            
M3443  86.78979   0.71706 14 14 D      1.17 0.17 0.7117    0.6056                                         Orion            
M3445  86.80237   0.72347 14 14 D      1.66 0.27 0.001779  0.1908    curved                    2172 0.107 Orion            
M3446  86.79571   0.72642 14 14 D      1.65 0.41 0.3272    0.05931                                        Orion            
M3447  86.44225   0.73011 14 14 P      0.63 0.33 0.003407  0.0004181                                      Orion            
M3448  86.77842   0.76969 14 14 D      1.26 0.16 0.04277   0.01007                                        Orion            
M3449  86.79212   0.78586 14 14 D      4.44 0.31 0.03747   0.9043             irregular                   Orion            
M3450  86.93533   0.84658 14 14 D      0.28 0.13 0.2235    0.7979                                         Orion            
M3451  86.58133   0.88186 14 14 D      0.49 0.10 0.3136    0.9483                                         Orion            
M3452  88.65804   1.49764 14 14 D      8.93 1.51 0.005648  0.01026   curved   irregular        3420 0.442 Orion            
M3453  88.54292   1.60336 14 14 D      0.51 0.18 0.03962   0.3126                                         Orion            
M3454  88.61713   1.62636 14 14 P      0.21 0.11 0.3106    0.9948                                         Orion            
M3455  88.51475   1.64833 14 14 D      2.39 0.26 0.3599    0.654                                          Orion            
M3456  88.52992   1.65028 14 14 D      2.65 0.15 0.1528    0.9966                                         Orion            
M3458  88.50783   1.67425 14 14 D      3.88 0.63 0.203     0.3349             irregular                   Orion            
M3459  88.50838   1.68219 14 14 D      3.36 0.29 0.005706  0.005525  curved                    2657 0.083 Orion            
M3460  88.55142   1.70986 14 14 P      4.05 0.57 0.2292    0.5991             irregular                   Orion            
M3462  88.53804   1.71444 14 14 P      5.30 0.41 0.5342    0.05717            irregular                   Orion            
M3463  88.58667   1.71547  9  9 D      4.07 0.43 0.1227    0.8466             irregular                   Orion            
M3464  88.73738   1.71561 14 14 P      6.29 0.66 0.1225    0.9478             irregular                   Orion            
M3465  88.58375   1.71575 14 14 D      0.96 0.17 0.3346    0.9682                                         Orion            
M3466  88.51887   1.71644 14 14 D      3.94 0.67 0.06974   0.6586             irregular                   Orion            
M3467  88.51488   1.73236 14 14 D      0.51 0.08 0.3471    0.5319                                         Orion            
M3468  88.49454   1.73592 14 14 D      1.22 0.28 0.128     0.984                                          Orion            
M3471  88.72404   1.78608 14 14 P     11.30 0.99 0.01742   0.07019            irregular                   Orion            
M3472  88.63400   1.80200 14 14 P     11.17 0.91 0.2306    0.2141             irregular                   Orion            
M3475  88.62671   1.84989 14 14 D      0.56 0.04 0.4899    0.05573                                        Orion            
M3476  88.61121   1.87097 14 14 D      1.71 0.29 0.1547    0.4309                                         Orion            
M3477  88.61233   1.87153 11 11 D      1.62 0.27 0.7071    0.8384                                         Orion            
D1    270.43667  -4.82806 14 14 PMS+E  0.49 0.17 0.1563    0.0432                                         Aquila           
D2    270.44083  -4.98389 14 14 PMS+E  1.06 0.13 0.04989   0.9774                                         Aquila           
D3    270.47583  -4.63139 14 14 PMS+E  0.40 0.03 0.02319   0.002875                                       Aquila           
D4    270.62167  -5.26444 14 14 PMS+E  1.67 0.70 0.04622   0.08334                                        Aquila           
D5    270.75833  -4.70917 14 14 PMS+E  0.51 0.06 0.02817   0.0239                                         Aquila           
D6    270.78333  -4.58972 14 14 PMS+E  1.63 0.12 0.04041   0.2646                                         Aquila           
D7    270.80750  -4.47917 14 14 PMS+E  1.91 0.25 6.692E-05 0.3356    periodic                   875 0.099 Aquila           
D8    271.09958  -4.38000 14 14 PMS+E  0.83 0.21 0.1765    0.9495                                         Aquila           
D9    271.14875  -4.78333 14 14 PMS+E  0.78 0.15 0.3323    0.523                                          Aquila           
D10   271.18542  -4.61833 14 14 P      4.41 0.49 0.5441    0.1791             irregular                   Aquila           
D11   271.20500  -4.61139 14 14 D      0.96 0.17 0.3353    0.6403                                         Aquila           
D12   271.20542  -4.61083 14 14 D      0.96 0.17 0.3331    0.624                                          Aquila           
D13   271.21417  -4.60111 14 14 D      1.62 0.28 0.1768    0.7255                                         Aquila           
D14   271.30250  -4.87361 14 14 PMS+E  1.24 0.19 0.135     0.2035                                         Aquila           
D15   271.31750  -4.80500 14 14 PMS+E  4.34 0.69 0.001201  0.9953    periodic                   265 0.242 Aquila           
D16   271.33083  -4.31111 14 14 PMS+E  4.06 0.52 0.00995   0.6712    periodic                   208 0.208 Aquila           
D17   271.37958  -4.63583 14 14 P      0.66 0.11 0.6833    0.01822                                        Aquila           
D18   271.41000  -4.26694 14 14 PMS+E  1.01 0.16 0.01087   0.3173                                         Aquila           
D19   271.49833  -3.99111 14 14 PMS+E  2.91 0.79 0.01776   0.9092                                         Aquila           
D20   271.51042  -4.39306 14 14 PMS+E  1.61 0.22 0.03643   0.5376                                         Aquila           
D21   271.56000  -4.39889 14 14 PMS+E  1.34 0.18 0.03546   0.007976                                       Aquila           
D22   271.60292  -4.75917 14 14 PMS+E  0.51 0.20 0.02567   0.5981                                         Aquila           
D23   271.62375  -4.83944 14 14 PMS+E  0.44 0.23 0.1412    0.8723                                         Aquila           
D24   271.64625  -4.42083 14 14 PMS+E  1.40 0.24 0.0006222 0.03886   curved                    4800 0.091 Aquila           
D25   271.71333  -4.14083 14 14 PMS+E  0.56 0.24 0.3142    0.9859                                         Aquila           
D26   271.71708  -4.73028 14 14 PMS+E  1.00 0.14 0.1927    0.4406                                         Aquila           
D27   271.75667  -4.71972 14 14 PMS+E  3.23 0.27 0.02686   0.4467             irregular                   Aquila           
D28   271.88833  -4.69083 14 14 PMS+E  0.82 0.14 0.4488    0.6713                                         Aquila           
D29   272.31958  -3.15778 14 14 PMS+E  0.88 0.15 0.06272   0.9852                                         Aquila           
D30   272.39750  -3.15500 14 14 PMS+E  1.29 0.18 0.001467  0.9922    curved                    2643 0.071 Aquila           
D32   272.71792  -2.72889 14 14 PMS+E  1.49 0.19 0.5002    0.6504                                         Aquila           
D33   272.86833  -2.52972 14 14 PMS+E  1.19 0.21 0.2165    0.9962                                         Aquila           
D34   273.04917  -3.52167 14 14 PMS+E  1.47 0.23 0.03982   0.6141                                         Aquila           
D35   273.13250  -3.60500 14 14 PMS+E  1.42 0.80 0.01853   0.9448                                         Aquila           
D36   273.33500  -3.40694 14 14 PMS+E  0.54 0.10 0.03812   0.1238                                         Aquila           
D37   273.36500  -3.39750 14 14 PMS+E  0.72 0.11 0.4726    0.9904                                         Aquila           
D38   273.38875  -3.31389 14 14 PMS+E  1.18 0.66 0.1288    0.6688                                         Aquila           
D39   273.47458  -3.31750 14 14 PMS+E  0.46 0.18 0.04142   0.04543                                        Aquila           
D40   273.60792  -3.73000  6  6 PMS+E  1.92 0.27 0.02339   0.03034                                        Aquila           
D41   273.61042  -3.57028 14 14 PMS+E  0.52 0.12 0.2821    0.859                                          Aquila           
D42   273.62667  -3.40306 14 14 PMS+E  0.96 0.14 0.1403    0.4906                                         Aquila           
D43   273.67625  -3.63472 14 14 PMS+E  0.72 0.14 0.003169  5.512E-05                                      Aquila           
D44   273.68542  -3.39778 14 14 PMS+E  0.60 0.09 0.3636    0.9892                                         Aquila           
D46   273.74833  -3.45667 14 14 PMS+E  0.59 0.11 0.7401    0.7552                                         Aquila           
D47   273.77583  -3.41139 14 14 PMS+E  1.46 0.21 0.3776    0.9456                                         Aquila           
D48   273.91292  -3.28472 14 14 PMS+E  1.74 0.60 0.04015   0.7865                                         Aquila           
D49   273.95958  -3.57639 14 14 PMS+E  1.08 0.17 0.1804    0.5201                                         Aquila           
D50   273.99958  -3.53278 14 14 PMS+E  0.91 0.11 0.0005671 0.9566                                         Aquila           
D51   274.09917  -3.54000 14 14 PMS+E  1.44 0.11 0.05481   0.03266                                        Aquila           
D52   274.13167  -3.16250 14 14 PMS+E  1.23 0.17 0.002521  0.2621    periodic                   400 0.062 Aquila           
D53   274.14833  -3.41361 14 14 PMS+E  1.16 0.20 0.0202    0.8292                                         Aquila           
D54   275.07917  -2.85139 14 14 PMS+E  0.78 0.10 0.2831    0.5005                                         Aquila           
D55   275.15083  -2.69639 14 14 PMS+E  1.09 0.31 0.01724   0.05297                                        Aquila           
D56   275.28167  -2.74306 14 14 PMS+E  0.36 0.03 0.03651   0.01171                                        Aquila           
D57   275.28292  -3.09250 14 14 PMS+E  2.55 0.20 0.04556   0.8117                                         Aquila           
D58   275.33625  -3.07472 14 14 PMS+E  1.03 0.17 0.09272   0.9124                                         Aquila           
D59   275.39208  -3.33917 14 14 PMS+E  0.67 0.13 0.1942    0.8311                                         Aquila           
D61   275.41792  -3.30917 14 14 PMS+E  5.22 0.79 0.0001053 0.8051    periodic                   332 0.343 Aquila           
D62   275.45750  -2.91778 14 14 PMS+E  1.45 0.20 0.3769    0.8801                                         Aquila           
D63   275.49708  -2.99222 14 14 PMS+E  0.76 0.10 0.03756   0.9904                                         Aquila           
D64   275.51167  -3.32806 14 14 PMS+E  1.19 0.18 0.2534    0.9799                                         Aquila           
D66   275.55333  -2.96250 14 14 PMS+E  1.12 0.22 0.02482   0.001088                                       Aquila           
D67   275.57917  -2.88139 14 14 PMS+E  1.15 0.25 0.03374   0.3013                                         Aquila           
D69   275.60250  -3.08944 14 14 PMS+E  0.69 0.11 0.139     0.005844                                       Aquila           
D70   275.60708  -3.24694 14 14 PMS+E  0.85 0.12 0.3759    0.832                                          Aquila           
D71   275.66750  -3.11417 14 14 PMS+E  1.14 0.18 0.5218    0.6847                                         Aquila           
D72   275.66750  -3.22139 14 14 PMS+E  0.98 0.15 0.00135   0.02554   curved                    4800 0.053 Aquila           
D73   275.67000  -3.37222 14 14 PMS+E  1.17 0.20 0.1434    0.5787                                         Aquila           
D74   275.68250  -3.30972 14 14 PMS+E  0.83 0.42 0.02054   0.7496                                         Aquila           
D75   275.70625  -3.12056 14 14 PMS+E  0.96 0.16 0.3555    0.09747                                        Aquila           
D76   275.74875  -3.15944 14 14 PMS+E  0.61 0.05 0.0002791 3.001E-05                                      Aquila           
D77   275.76375  -2.82528 14 14 PMS+E  0.47 0.25 0.1433    0.2435                                         Aquila           
D78   275.77292  -3.00639 14 14 PMS+E  1.03 0.14 0.003438  0.007345  curved                    3409 0.053 Aquila           
D79   275.79083  -3.17639 14 14 PMS+E  1.55 0.37 0.4004    0.9453                                         Aquila           
D80   275.80750  -2.92056 14 14 PMS+E  1.58 0.24 0.2132    0.1706                                         Aquila           
D81   275.81833  -2.86694 14 14 PMS+E  0.72 0.11 0.5692    0.4423                                         Aquila           
D82   275.84625  -3.23056 14 14 PMS+E  5.17 0.68 9.439E-07 0.9999    periodic                   291 0.305 Aquila           
D83   275.85833  -3.08083 14 14 PMS+E  0.29 0.04 0.1074    0.08075                                        Aquila           
D84   275.88750  -3.11750 14 14 PMS+E  0.92 0.15 0.3589    0.04126                                        Aquila           
D85   275.90667  -2.73667 14 14 PMS+E  0.76 0.16 0.09387   0.8044                                         Aquila           
D86   275.90917  -3.14583 14 14 PMS+E  0.84 0.16 0.07485   0.6227                                         Aquila           
D87   275.94542  -2.81528 14 14 PMS+E  0.67 0.12 0.1573    0.6896                                         Aquila           
D88   275.96208  -3.32528 14 14 PMS+E  0.83 0.15 0.3531    0.04077                                        Aquila           
D89   276.02333  -2.76000 14 14 PMS+E  1.95 0.30 0.02757   0.6708                                         Aquila           
D90   276.05125  -3.17833 14 14 PMS+E  0.95 0.18 0.7768    0.03812                                        Aquila           
D91   276.06250  -3.00250 14 14 PMS+E  3.26 0.91 0.0001505 0.9998    periodic                   323 0.345 Aquila           
D93   276.08583  -2.97778 14 14 PMS+E  1.32 0.46 0.009457  0.3238    periodic                   216 0.183 Aquila           
D94   276.12583  -2.98778 14 14 PMS+E  1.16 0.18 0.4158    0.4877                                         Aquila           
D95   276.13417  -3.21889 14 14 PMS+E  4.30 0.79 0.003928  0.5933    periodic                   298 0.272 Aquila           
D97   276.25667  -2.98583 14 14 PMS+E  0.72 0.20 0.7686    0.3669                                         Aquila           
D99   276.28250  -3.10194 14 14 PMS+E  4.54 0.57 0.01575   0.6779             irregular                   Aquila           
D102  276.30542  -2.99833 14 14 P      0.88 0.16 0.8291    0.8876                                         Aquila           
D103  276.33958  -3.14333 14 14 PMS+E  0.67 0.12 0.4263    0.8518                                         Aquila           
D104  276.35000  -2.78917 14 14 PMS+E  1.21 0.22 0.268     0.7354                                         Aquila           
D105  276.42042  -3.05694 14 14 PMS+E  1.11 0.16 0.08182   0.8137                                         Aquila           
D106  276.44958  -3.84972 14 14 PMS+E  1.83 0.83 0.03552   0.8706                                         Aquila           
D107  276.49000  -3.95111 14 14 PMS+E  0.39 0.04 0.09084   0.3835                                         Aquila           
D108  276.49750  -3.66111 14 14 PMS+E  1.00 0.55 0.009175  0.06014   periodic                   374 0.341 Aquila           
D109  276.50083  -3.80194 14 14 PMS+E  0.81 0.13 0.04003   0.04734                                        Aquila           
D110  276.51792  -3.94278 14 14 PMS+E  1.42 0.22 0.01071   0.9996                                         Aquila           
D111  276.52792  -3.08833 14 14 PMS+E  0.52 0.22 0.1845    0.02826                                        Aquila           
D112  276.57250  -3.62194 14 14 PMS+E  0.37 0.13 0.5157    0.9876                                         Aquila           
D113  276.60750  -3.48861 14 14 PMS+E  1.66 0.27 0.0764    0.5559                                         Aquila           
D114  276.61042  -3.45278 14 14 PMS+E  1.22 0.16 0.04043   0.2036                                         Aquila           
D115  276.63667  -3.77417 14 14 P      4.04 0.62 0.0272    0.2334             irregular                   Aquila           
D116  276.64458  -3.00778 14 14 PMS+E  2.20 0.17 0.3334    0.2391                                         Aquila           
D117  276.65708  -2.91028 14 14 PMS+E  1.90 0.24 0.003296  0.5999    periodic                  1027 0.090 Aquila           
D118  276.65750  -2.76417 14 14 PMS+E  1.60 0.25 0.0008362 0.9219    periodic                  1027 0.084 Aquila           
D120  276.67000  -3.75750 14 14 PMS+E  0.34 0.04 0.05866   0.09518                                        Aquila           
D121  276.69125  -3.74167 14 14 D      4.14 0.37 0.729     1                  irregular                   Aquila           
D122  276.70708  -3.93306 14 14 D      2.87 0.21 0.728     0.9654                                         Aquila           
D124  276.70917  -2.98222 14 14 PMS+E  1.67 0.29 0.05698   0.6267                                         Aquila           
D125  276.71625  -3.85944 14 14 PMS+E  2.66 0.83 0.02243   0.7415                                         Aquila           
D126  276.71708  -3.15722 14 14 PMS+E  0.67 0.27 0.1216    0.9017                                         Aquila           
D127  276.72583  -3.06417 14 14 PMS+E  1.23 0.22 0.1651    0.2692                                         Aquila           
D128  276.72917  -3.53861 14 14 PMS+E  1.57 0.25 0.08968   0.7224                                         Aquila           
D129  276.74292  -3.38167 14 14 PMS+E  1.31 0.42 0.1587    0.3556                                         Aquila           
D130  276.74917  -3.23583 14 14 PMS+E  0.94 0.14 0.1895    0.579                                          Aquila           
D131  276.75583  -3.83694 14 14 D      1.25 0.42 0.4936    0.09466                                        Aquila           
D132  276.76250  -4.01667 14 14 PMS+E  0.67 0.37 0.03779   0.01121                                        Aquila           
D133  276.76375  -2.75917 14 14 P      1.34 0.44 0.5142    0.04971                                        Aquila           
D134  276.77125  -3.21694 14 14 PMS+E  1.29 0.21 0.2943    0.5507                                         Aquila           
D135  276.79042  -4.24139 14 14 PMS+E  1.38 0.18 0.07744   0.1447                                         Aquila           
D136  276.79250  -2.95528 14 14 PMS+E  1.80 0.23 0.4282    0.9998                                         Aquila           
D138  276.79875  -2.94889 14 14 PMS+E  3.51 0.21 0.02016   0.8178             irregular                   Aquila           
D139  276.79958  -3.34333 14 14 PMS+E  1.32 0.20 0.8394    0.2296                                         Aquila           
D140  276.80417  -2.72111 14 14 PMS+E  1.10 0.20 0.3456    0.7539                                         Aquila           
D141  276.80500  -3.67056 14 14 D      2.52 0.40 0.6157    0.7623                                         Aquila           
D142  276.81583  -3.98028 14 14 D      0.74 0.14 0.09072   0.798                                          Aquila           
D143  276.82000  -3.74111 14 14 PMS+E  1.50 0.11 0.09239   0.8086                                         Aquila           
D144  276.82125  -2.91167 14 14 PMS+E  0.87 0.14 0.5511    0.9674                                         Aquila           
D145  276.82333  -3.59167 14 14 PMS+E  0.72 0.15 0.547     0.1341                                         Aquila           
D146  276.83083  -4.17778 14 14 PMS+E  1.44 0.22 0.359     0.9382                                         Aquila           
D147  276.83792  -4.19917 14 14 PMS+E  1.74 0.84 0.0002579 0.9624    periodic                   323 0.354 Aquila           
D148  276.84000  -3.23750 14 14 PMS+E  0.33 0.02 0.02209   0.002467                                       Aquila           
D149  276.84208  -3.61222 14 14 PMS+E  2.15 0.13 0.7304    0.4858                                         Aquila           
D150  276.84750  -2.76750 14 14 PMS+E  0.56 0.17 0.007526  0.9997                                         Aquila           
D151  276.84917  -3.87417 14 14 PMS+E  0.69 0.10 0.1649    0.9273                                         Aquila           
D152  276.84917  -3.76861 14 14 PMS+E  0.69 0.09 0.001664  0.9254                                         Aquila           
D153  276.84958  -4.12139 14 14 PMS+E  0.90 0.21 0.05474   0.6596                                         Aquila           
D155  276.86000  -3.57111 14 14 D      3.31 0.33 0.007331  0.00583   curved                    4800 0.104 Aquila           
D156  276.86083  -3.74583 14 14 D      2.46 0.40 0.04154   0.237                                          Aquila           
D157  276.86958  -4.10667 14 14 PMS+E  0.92 0.14 0.4042    0.8834                                         Aquila           
D158  276.87542  -3.76111 14 14 PMS+E  1.39 0.24 0.4317    0.296                                          Aquila           
D159  276.87583  -3.81639 14 14 PMS+E  0.44 0.11 0.5679    0.9027                                         Aquila           
D160  276.88125  -2.72278 14 14 PMS+E  0.26 0.12 0.0408    0.5716                                         Aquila           
D161  276.88208  -4.04833 14 14 PMS+E  2.42 0.14 0.564     0.9534                                         Aquila           
D162  276.88292  -3.11556 14 14 PMS+E  1.96 0.18 0.1919    0.8755                                         Aquila           
D163  276.88333  -1.42500 14 14 PMS+E  1.47 0.24 0.08325   0.2617                                         Aquila           
D165  276.88917  -3.44056 14 14 PMS+E  3.29 0.80 0.01858   0.9887             irregular                   Aquila           
D166  276.89292  -3.90167 14 14 PMS+E  0.43 0.04 0.4776    0.1513                                         Aquila           
D167  276.89875  -3.24056 14 14 PMS+E  5.18 0.75 0.0008492 0.8078    periodic                   306 0.275 Aquila           
D170  276.90542  -3.78667 14 14 PMS+E  0.41 0.12 0.2967    0.1542                                         Aquila           
D171  276.90792  -3.93111 14 14 PMS+E  0.94 0.16 0.01848   0.1929                                         Aquila           
D172  276.91042  -4.04111 14 14 PMS+E  4.68 0.41 0.9322    0.8896             irregular                   Aquila           
D173  276.91292  -3.76972 14 14 PMS+E  1.12 0.10 0.09175   0.7679                                         Aquila           
D174  276.91625  -4.16167 14 14 PMS+E  0.96 0.18 0.05199   0.05357                                        Aquila           
D176  276.92542  -3.97667 14 14 PMS+E  0.47 0.07 0.3625    0.955                                          Aquila           
D177  276.92958  -3.72111 14 14 PMS+E  0.71 0.15 0.1055    0.1748                                         Aquila           
D178  276.93417  -3.49778 14 14 D      3.78 0.33 0.02211   0.5955             burst                       Aquila           
D179  276.93458  -2.93861 14 14 PMS+E  1.22 0.17 0.5159    0.6202                                         Aquila           
D180  276.93500  -3.93361 14 14 PMS+E  2.99 0.56 0.2852    0.9424                                         Aquila           
D181  276.94292  -3.50417 14 14 PMS+E  4.70 0.63 0.002434  0.8727    periodic                   248 0.216 Aquila           
D182  276.94417  -1.39167 14 14 PMS+E  5.37 0.66 0.001232  0.8835    periodic                   271 0.290 Aquila           
D183  276.95042  -3.88167 14 14 D      2.02 0.27 0.1937    0.9721                                         Aquila           
D184  276.95375  -1.77306 14 14 PMS+E  1.14 0.20 0.03689   0.2381                                         Aquila           
D185  276.95542  -3.89444 14 14 D      6.65 0.58 0.1265    0.8644             irregular                   Aquila           
D186  276.95875  -3.82028 14 14 P      2.74 0.43 0.1248    0.1955                                         Aquila           
D187  276.96000  -3.81028 14 14 D      7.38 0.74 0.228     0.2067             irregular                   Aquila           
D188  276.96042  -3.86667 14 14 D      1.50 0.21 0.168     0.5355                                         Aquila           
D189  276.96125  -4.09500 14 14 PMS+E  0.90 0.13 0.715     0.1685                                         Aquila           
D190  276.97292  -3.90139 14 14 D      1.97 0.19 0.2133    0.78                                           Aquila           
D191  276.97750  -2.01778 14 14 PMS+E  1.47 0.20 0.00242   0.003678  curved                    3409 0.074 Aquila           
D192  276.97792  -3.71056 14 14 P      1.70 0.27 0.001409  0.00101   curved                    4800 0.100 Aquila           
D193  276.97792  -3.84917 14 14 PMS+E  0.58 0.10 0.529     0.2449                                         Aquila           
D195  276.98917  -3.92806 14 14 PMS+E  0.35 0.04 0.03501   0.02342                                        Aquila           
D196  276.99750  -1.83194 14 14 PMS+E  1.25 0.17 0.1598    0.5471                                         Aquila           
D197  277.00167  -4.14222 14 14 PMS+E  0.31 0.04 0.2869    0.53                                           Aquila           
D198  277.01000  -3.73500 14 14 PMS+E  2.15 0.67 0.06936   0.9829                                         Aquila           
D199  277.01042  -2.82056 14 14 PMS+E  2.20 0.34 0.001058  0.8151    curved                    3409 0.117 Aquila           
D200  277.01292  -4.12583 14 14 PMS+E  2.85 0.15 0.008136  0.4986    periodic                   253 0.063 Aquila           
D201  277.02250  -3.78306 14 14 P     12.21 0.94 0.0001609 1.224E-05 linear   irregular -0.110            Aquila           
D202  277.02333  -3.86972 14 14 D      4.48 0.56 0.4314    0.701              irregular                   Aquila           
D203  277.02708  -3.46694 14 14 PMS+E  2.81 0.17 0.5346    0.9994                                         Aquila           
D204  277.03083  -2.97639 14 14 PMS+E  4.79 0.64 4.146E-05 3.138E-06 linear             -0.089            Aquila           
D205  277.03750  -1.38694 14 14 PMS+E  1.46 0.20 0.0434    0.9559                                         Aquila           
D206  277.03917  -2.44194 14 14 D      0.29 0.03 0.05117   0.1329                                         Aquila           
D207  277.04167  -3.95917 14 14 PMS+E  1.45 0.19 0.4212    0.4957                                         Aquila           
D208  277.04333  -2.46611 14 14 PMS+E  0.88 0.13 0.8887    0.9364                                         Aquila           
D209  277.04583  -4.21806 14 14 PMS+E  2.42 0.36 0.01578   0.2354                                         Aquila           
D210  277.05000  -3.58167 14 14 PMS+E  1.88 0.26 0.001182  0.8176    periodic                   674 0.099 Aquila           
D211  277.07333  -2.11000 14 14 PMS+E  1.03 0.19 0.7694    0.7981                                         Aquila           
D212  277.08375  -3.54111 14 14 PMS+E  2.00 0.16 0.8385    0.4934                                         Aquila           
D213  277.08542  -3.80306 14 14 PMS+E  1.44 0.10 0.1987    0.5221                                         Aquila           
D214  277.08625  -4.09083 14 14 PMS+E  2.25 0.92 0.0001439 0.7493    periodic                   445 0.356 Aquila           
D215  277.08708  -3.99111 14 14 PMS+E  1.45 0.20 0.01482   0.8103                                         Aquila           
D216  277.08833  -3.34861 14 14 PMS+E  0.93 0.15 0.5392    0.5932                                         Aquila           
D217  277.08917  -3.31722 14 14 PMS+E  1.88 0.22 0.817     0.1235                                         Aquila           
D218  277.08958  -3.62389 14 14 PMS+E  0.39 0.06 0.0006187 0.0004951                                      Aquila           
D219  277.10500  -3.69472 14 14 PMS+E  1.20 0.18 0.01531   0.9933                                         Aquila           
D220  277.10625  -4.05667 14 14 PMS+E  1.63 0.24 0.7221    0.7367                                         Aquila           
D222  277.11042  -3.20889 14 14 D      2.62 0.60 0.05698   0.4745                                         Aquila           
D223  277.12792  -2.85250 14 14 PMS+E  0.54 0.09 0.1744    0.6853                                         Aquila           
D224  277.14333  -3.66028 14 14 PMS+E  2.13 0.20 0.07444   0.8517                                         Aquila           
D225  277.14667  -1.92444 14 14 PMS+E  0.21 0.03 0.02319   0.04066                                        Aquila           
D228  277.16042  -2.42917 14 14 D      2.36 0.28 0.2228    1                                              Aquila           
D229  277.16125  -1.82861 14 14 D      2.79 0.39 0.06731   0.5574                                         Aquila           
D231  277.16458  -2.51056 14 14 PMS+E  0.47 0.22 0.06872   0.0654                                         Aquila           
D234  277.17292  -3.69722 14 14 PMS+E  3.16 0.24 0.418     0.16               irregular                   Aquila           
D235  277.17708  -1.89250 14 14 PMS+E  0.86 0.12 0.2317    0.5649                                         Aquila           
D236  277.17750  -1.49750 14 14 D      1.17 0.17 0.9109    0.8679                                         Aquila           
D237  277.17833  -3.74056 14 14 PMS+E  1.09 0.17 0.3063    0.9808                                         Aquila           
D238  277.17917  -3.55750 14 14 PMS+E  1.98 0.34 0.06907   0.1376                                         Aquila           
D239  277.18208  -2.85028 14 14 D      0.51 0.05 0.2344    0.5311                                         Aquila           
D240  277.18417  -4.10111 14 14 D      0.77 0.15 0.535     0.9228                                         Aquila           
D241  277.18875  -4.04083 14 14 PMS+E  1.41 0.20 0.000322  0.4312    curved                    1824 0.075 Aquila           
D242  277.18958  -3.99611 14 14 PMS+E  0.78 0.12 0.4265    0.4601                                         Aquila           
D243  277.18958  -4.11361 14 14 PMS+E  0.60 0.29 0.4966    0.5482                                         Aquila           
D245  277.19250  -3.25278 14 14 D      4.21 1.24 0.001203  0.4287    periodic                   605 0.430 Aquila           
D246  277.19333  -3.91167 14 14 D      0.78 0.17 0.4613    0.04458                                        Aquila           
D247  277.19375  -2.23333 14 14 PMS+E  0.97 0.23 0.03067   0.007416                                       Aquila           
D248  277.19875  -1.63528 14 14 P      4.02 0.53 0.225     0.7277             irregular                   Aquila           
D250  277.20500  -1.58444 14 14 D      0.55 0.17 0.04764   0.4398                                         Aquila           
D251  277.21250  -3.61222 14 14 PMS+E  0.93 0.20 0.232     0.1567                                         Aquila           
D252  277.21458  -1.30167 14 14 PMS+E  2.79 0.26 0.5804    0.06922                                        Aquila           
D253  277.21708  -2.12750 14 14 PMS+E  0.55 0.05 0.005874  0.0006094                                      Aquila           
D254  277.21750  -2.30583 14 14 PMS+E  0.28 0.08 0.3191    0.8329                                         Aquila           
D255  277.22250  -3.75639 14 14 PMS+E  1.01 0.15 0.2898    0.7715                                         Aquila           
D256  277.22542  -1.99778 14 14 D      4.14 0.35 0.07529   0.1423             irregular                   Aquila           
D258  277.23250  -1.62611 14 14 P      3.83 0.57 0.2616    0.3737             irregular                   Aquila           
D259  277.23250  -1.72028 14 14 P      4.39 0.51 0.02719   0.8733             irregular                   Aquila           
D260  277.23542  -2.11222 14 14 PMS+E  1.40 0.21 0.02136   1                                              Aquila           
D262  277.23792  -1.62083 14 14 P      2.38 0.39 0.3078    0.1105                                         Aquila           
D263  277.23833  -3.03417 14 14 PMS+E  0.73 0.13 0.8148    0.5603                                         Aquila           
D264  277.24042  -1.70833 14 14 P      1.52 0.47 0.6024    0.7293                                         Aquila           
D266  277.24292  -1.64278 14 14 P      6.97 0.76 0.8578    0.1693             irregular                   Aquila           
D267  277.24333  -3.70833 14 14 PMS+E  0.31 0.04 0.006839  0.0007587                                      Aquila           
D268  277.24333  -3.00583 14 14 PMS+E  1.71 0.22 0.009087  0.3477    curved                    2158 0.080 Aquila           
D269  277.24625  -2.54222 14 14 PMS+E  1.49 0.24 0.05609   0.2943                                         Aquila           
D270  277.24875  -2.08556 14 14 D      4.04 0.50 0.3125    0.203              irregular                   Aquila           
D271  277.25083  -2.53417 14 14 PMS+E  0.70 0.12 0.207     0.1545                                         Aquila           
D274  277.25292  -2.55833 14 14 PMS+E  5.96 0.74 7.34E-05  0.9974    periodic                   374 0.269 Aquila           
D275  277.25375  -2.11611 14 14 D      0.37 0.12 0.417     0.5344                                         Aquila           
D276  277.25458  -3.57278 14 14 PMS+E  5.52 0.73 0.003745  0.3116    periodic                   363 0.770 Aquila           
D277  277.25500  -1.70583 14 14 PMS+E  1.11 0.16 0.01952   0.01691                                        Aquila           
D278  277.25667  -2.33722 14 14 PMS+E  0.86 0.14 0.1779    0.9916                                         Aquila           
D279  277.25750  -1.98222 14 14 D      2.90 0.64 0.551     0.5203             burst                       Aquila           
D280  277.25750  -1.65056 14 14 P      2.42 0.42 0.7212    0.8414                                         Aquila           
D281  277.25750  -1.72889 14 14 PMS+E  2.03 0.53 0.03372   0.7765                                         Aquila           
D282  277.26375  -2.08139 14 14 D      2.93 0.42 0.8622    0.5472                                         Aquila           
D283  277.26375  -2.06639 12 12 D      4.06 0.75 0.2272    0.8969             irregular                   Aquila           
D284  277.26417  -2.11556 14 14 D      0.57 0.08 0.01282   0.0003119                                      Aquila           
D286  277.26500  -2.57778 14 14 PMS+E  0.56 0.11 0.5413    0.1177                                         Aquila           
D287  277.26500  -1.42000 14 14 PMS+E  1.47 0.20 0.03767   0.7832                                         Aquila           
D288  277.26542  -2.55750 14 14 PMS+E  0.82 0.12 0.08119   0.958                                          Aquila           
D289  277.26625  -1.25972 14 14 PMS+E  0.42 0.03 0.03846   0.01366                                        Aquila           
D290  277.26667  -2.15778 14 14 D      5.06 0.50 0.007697  0.003169  curved   irregular        3409 0.133 Aquila           
D291  277.26667  -1.70583 14 14 D      2.66 0.40 0.1272    0.3278                                         Aquila           
D292  277.26750  -2.06861 14 14 PMS+E  1.80 0.27 0.004483  0.5304    periodic                   814 0.088 Aquila           
D294  277.26833  -1.70861 14 14 D      0.62 0.14 0.1337    0.7481                                         Aquila           
D296  277.27000  -3.61556 14 14 PMS+E  2.88 0.21 0.02624   0.5592                                         Aquila           
D297  277.27208  -1.69889 14 14 P      1.92 0.35 0.07416   0.652                                          Aquila           
D298  277.27250  -3.71250 14 14 P      3.19 0.37 0.766     0.6563             irregular                   Aquila           
D299  277.27458  -1.50694 14 14 P      3.77 0.58 0.007014  0.1761    curved                    2643 0.179 Aquila           
D300  277.27583  -2.08833 14 14 PMS+E  0.72 0.08 0.07634   0.5011                                         Aquila           
D301  277.27708  -2.02306 14 14 PMS+E  0.85 0.18 0.6706    0.998                                          Aquila           
D302  277.27958  -1.40694 14 14 PMS+E  5.34 0.89 0.01838   0.2422             irregular                   Aquila           
D303  277.28083  -2.67833 14 14 PMS+E  0.93 0.13 0.06262   0.02743                                        Aquila           
D304  277.28250  -2.02500 14 14 D      1.63 0.18 0.2927    0.8873                                         Aquila           
D305  277.28333  -2.03917 14 14 P      1.53 0.22 0.03381   0.1601                                         Aquila           
D306  277.28333  -2.05139 14 14 D      4.15 0.43 0.4433    0.4918             irregular                   Aquila           
D307  277.28375  -1.59750 14 14 PMS+E  1.70 0.24 0.05727   0.2001                                         Aquila           
D308  277.28375  -2.09389 14 14 P      2.27 0.52 0.08978   0.3923                                         Aquila           
D309  277.28375  -1.65583 14 14 D      2.53 0.47 0.07776   0.7364                                         Aquila           
D310  277.28417  -1.52806 14 14 D      5.40 0.52 0.2389    0.3906             irregular                   Aquila           
D311  277.28500  -2.11778 14 14 D      3.31 0.37 0.3364    0.8152             irregular                   Aquila           
D312  277.28500  -3.39861 14 14 PMS+E  2.69 0.41 0.7782    0.268                                          Aquila           
D313  277.28500  -2.07500 14 14 D      1.72 0.19 0.8334    0.9969                                         Aquila           
D314  277.28583  -3.78000 14 14 PMS+E  2.26 0.32 0.625     0.235                                          Aquila           
D315  277.28750  -3.32944 14 14 PMS+E  0.31 0.14 0.1829    0.3873                                         Aquila           
D316  277.28875  -2.06389 14 14 D      2.22 0.51 0.1687    0.9464                                         Aquila           
D317  277.28875  -2.04083 14 14 D      1.66 0.32 0.3164    0.6282                                         Aquila           
D318  277.29083  -2.05417 14 14 D      2.43 0.31 0.384     0.1107                                         Aquila           
D319  277.29083  -2.10806 12 12 PMS+E  0.83 0.37 0.1531    0.7402                                         Aquila           
D320  277.29292  -3.09583 14 14 PMS+E  1.58 0.21 0.2257    0.691                                          Aquila           
D321  277.29417  -2.89889 14 14 D      0.65 0.26 0.07245   0.8388                                         Aquila           
D322  277.29417  -2.55861 14 14 PMS+E  0.83 0.15 0.5924    0.2642                                         Aquila           
D323  277.29625  -2.07500 14 14 P      2.77 0.59 0.05866   0.1664                                         Aquila           
D326  277.29958  -1.52694 14 14 D      0.86 0.10 0.03143   0.6688                                         Aquila           
D327  277.30042  -1.81250 14 14 D      1.03 0.23 0.4829    0.7568                                         Aquila           
D328  277.30083  -2.05556 14 14 PMS+E  0.30 0.04 0.4854    0.01256                                        Aquila           
D329  277.30167  -3.84917 14 14 D      2.54 1.14 0.00951   0.991     periodic                   575 0.377 Aquila           
D330  277.30333  -2.07306 14 14 D      1.64 0.21 0.01      0.9827                                         Aquila           
D331  277.30333  -2.06389 14 14 P      3.26 1.42 0.002223  0.821     curved                    2643 0.388 Aquila           
D332  277.30417  -1.77139 14 14 P      5.46 1.00 0.671     0.7455             irregular                   Aquila           
D333  277.30417  -2.81139 14 14 PMS+E  2.44 0.15 0.3963    0.02407                                        Aquila           
D334  277.30458  -2.08389 14 14 D      1.88 0.21 0.1161    0.9107                                         Aquila           
D335  277.30458  -2.08333 14 14 D      1.86 0.21 0.1217    0.9175                                         Aquila           
D336  277.30667  -1.95389 14 14 PMS+E  3.42 0.20 0.09644   0.7536             irregular                   Aquila           
D337  277.30750  -3.70972 14 14 PMS+E  1.49 0.23 0.05528   0.9974                                         Aquila           
D338  277.30792  -1.99333 14 14 D      1.19 0.25 0.0006512 0.09183   curved                    3409 0.090 Aquila           
D339  277.30833  -2.20361 14 14 D      1.44 0.40 0.1191    0.2394                                         Aquila           
D340  277.30833  -2.11056 14 14 D      2.25 0.27 0.6623    0.5548                                         Aquila           
D341  277.30917  -2.04417 14 14 D      1.80 0.17 0.1888    0.8365                                         Aquila           
D342  277.31042  -2.34917 14 14 PMS+E  2.13 0.24 0.002271  0.004859  curved                    3409 0.091 Aquila           
D344  277.31292  -2.21917 14 14 PMS+E  1.68 0.37 0.5234    0.5965                                         Aquila           
D345  277.31458  -2.04639 14 14 D      3.88 0.52 0.04154   0.2239             irregular                   Aquila           
D346  277.31458  -2.08056 14 14 PMS+E  2.42 0.44 0.03891   0.4829                                         Aquila           
D347  277.31625  -2.14361 14 14 D      4.06 0.32 0.8182    0.5869             irregular                   Aquila           
D348  277.31708  -2.08722 14 14 D      2.48 0.19 0.01042   0.006879           burst                       Aquila           
D349  277.31708  -2.14361 14 14 PMS+E  4.15 0.31 0.832     0.5527             irregular                   Aquila           
D350  277.31917  -2.06083 14 14 P      1.65 0.31 0.7225    0.1195                                         Aquila           
D353  277.32000  -1.29167 14 14 P      1.12 0.15 0.0003222 4.497E-06 linear             -0.020            Aquila           
D354  277.32083  -1.56611 14 14 D      2.48 0.40 0.04112   0.07829                                        Aquila           
D355  277.32167  -3.94333 14 14 PMS+E  0.99 0.13 0.19      0.995                                          Aquila           
D357  277.32417  -3.12722 14 14 PMS+E  0.71 0.10 0.03499   0.0603                                         Aquila           
D359  277.32542  -3.75778 14 14 PMS+E  0.19 0.09 0.5318    0.9696                                         Aquila           
D360  277.32542  -2.04583 14 14 D      1.45 0.30 0.03087   0.002953                                       Aquila           
D361  277.32625  -1.86972 14 14 PMS+E  0.53 0.04 0.04892   0.04264                                        Aquila           
D362  277.32708  -1.75250 14 14 PMS+E  5.48 0.90 0.001285  0.8162    periodic                   265 0.331 Aquila           
D363  277.32750  -2.09722 14 14 D      4.04 0.46 0.8141    0.9421             irregular                   Aquila           
D364  277.32917  -2.10861 14 14 D      0.64 0.07 0.3222    0.2586                                         Aquila           
D365  277.32958  -2.52250 14 14 PMS+E  0.42 0.22 0.2964    0.7877                                         Aquila           
D366  277.33042  -1.90278 14 14 PMS+E  0.30 0.05 0.1892    0.003088                                       Aquila           
D367  277.33125  -2.30194 14 14 PMS+E  0.48 0.16 0.1267    0.4306                                         Aquila           
D368  277.33167  -3.80972 14 14 PMS+E  0.94 0.14 0.03721   0.03137                                        Aquila           
D369  277.33208  -3.48194 14 14 PMS+E  0.95 0.15 0.08513   0.9927                                         Aquila           
D370  277.33500  -1.09583 14 14 PMS+E  5.43 0.41 0.06231   0.4012             irregular                   Aquila           
D371  277.33708  -1.62056 14 14 P      3.11 0.51 0.03858   0.01681            irregular                   Aquila           
D373  277.33792  -1.92472 14 14 D      5.28 0.72 0.00213   0.002866  curved                    4800 0.239 Aquila           
D374  277.33958  -2.03056 14 14 D      0.93 0.22 0.03049   0.006935                                       Aquila           
D376  277.34458  -3.76222 14 14 PMS+E  6.18 0.72 0.04357   0.9339             irregular                   Aquila           
D377  277.34667  -2.98500 14 14 PMS+E  0.43 0.22 0.02286   0.3825                                         Aquila           
D378  277.34750  -1.64861 14 14 P      6.68 1.09 0.01353   0.4429             irregular                   Aquila           
D379  277.34792  -2.90472 14 14 PMS+E  1.01 0.15 0.06812   0.1094                                         Aquila           
D380  277.35458  -1.79361 14 14 P      2.25 0.41 0.007396  0.1727    curved                    2643 0.153 Aquila           
D381  277.35458  -2.11222 14 14 D      1.13 0.21 0.2224    0.07763                                        Aquila           
D382  277.35542  -2.52694 14 14 PMS+E  1.59 0.23 0.0005877 2.256E-06 linear             -0.029            Aquila           
D383  277.35583  -2.02278 14 14 D      0.61 0.19 0.2429    0.5206                                         Aquila           
D384  277.35583  -1.71500 14 14 PMS+E  0.28 0.04 0.0525    0.628                                          Aquila           
D385  277.35750  -2.05472 14 14 D      0.33 0.05 0.4633    0.05047                                        Aquila           
D386  277.36000  -2.20833 14 14 PMS+E  0.46 0.15 0.8554    0.5678                                         Aquila           
D387  277.36042  -1.69111 14 14 PMS+E  2.55 0.20 0.2772    0.9791                                         Aquila           
D388  277.36292  -2.19056 14 14 PMS+E  2.91 0.32 0.3561    0.4336                                         Aquila           
D389  277.36375  -3.98139 14 14 PMS+E  0.98 0.18 0.3449    0.1911                                         Aquila           
D391  277.36417  -2.66333 14 14 PMS+E  1.95 0.74 0.001126  0.5981    periodic                   481 0.304 Aquila           
D392  277.36542  -2.09194 14 14 D      2.57 0.41 0.3287    0.9999                                         Aquila           
D393  277.36542  -2.12000 14 14 PMS+E  0.60 0.06 0.01625   0.7121                                         Aquila           
D395  277.36833  -3.59806 14 14 PMS+E  1.29 0.12 0.3301    0.3572                                         Aquila           
D396  277.36958  -3.66194 14 14 PMS+E  1.26 0.21 0.07363   0.6783                                         Aquila           
D397  277.36958  -3.00667 14 14 PMS+E  0.98 0.16 0.4456    0.475                                          Aquila           
D398  277.37000  -2.35417 14 14 D      0.41 0.14 0.05383   0.5852                                         Aquila           
D399  277.37000  -2.85944 14 14 PMS+E  1.40 0.20 0.0006429 0.04186   curved                    4800 0.081 Aquila           
D400  277.37667  -2.19917 14 14 D      0.61 0.21 0.05856   0.1314                                         Aquila           
D401  277.38417  -3.36889 14 14 PMS+E  1.58 0.23 0.1331    0.1919                                         Aquila           
D402  277.38583  -2.00278 14 14 D      2.31 0.37 0.7877    0.9937                                         Aquila           
D403  277.38667  -2.01750 14 14 PMS+E  1.22 0.22 0.3267    0.9313                                         Aquila           
D404  277.39000  -1.75278 14 14 D      4.68 0.65 0.8032    0.3665             irregular                   Aquila           
D405  277.39042  -2.11056 14 14 D      4.45 0.40 0.07506   0.1092             irregular                   Aquila           
D406  277.39083  -4.00417 14 14 D      0.75 0.25 0.09398   0.9228                                         Aquila           
D407  277.39917  -3.63667 14 14 PMS+E  1.36 0.19 0.01306   0.8582                                         Aquila           
D408  277.40083  -3.32861 14 14 PMS+E  0.35 0.17 0.06464   0.8533                                         Aquila           
D409  277.40125  -2.14472 14 14 D      1.14 0.27 0.5117    0.6229                                         Aquila           
D410  277.40208  -1.90139 14 14 D      1.56 0.16 0.1523    0.9999                                         Aquila           
D411  277.40250  -2.11472 14 14 D      1.51 0.17 0.4666    0.6111                                         Aquila           
D412  277.40250  -1.84972 14 14 P      6.70 1.06 7.741E-05 0.0004109 curved                    4800 0.324 Aquila           
D413  277.40375  -2.05694 14 14 D      2.59 0.28 0.7196    0.5722                                         Aquila           
D415  277.40583  -2.14722 14 14 D      1.04 0.43 0.7469    0.8132                                         Aquila           
D416  277.40583  -3.24806 14 14 P      1.63 0.36 0.04164   0.04605                                        Aquila           
D417  277.40625  -2.11611 14 14 D      2.82 0.67 0.3541    0.7847                                         Aquila           
D418  277.40667  -1.86806 14 14 D      1.33 0.18 0.6952    0.1384                                         Aquila           
D419  277.40708  -1.99389 14 14 PMS+E  0.88 0.46 0.4778    0.5679                                         Aquila           
D421  277.40875  -1.25222 14 14 D      0.87 0.13 0.2285    1                                              Aquila           
D422  277.41042  -1.51611 14 14 D      1.07 0.07 0.9521    0.9896                                         Aquila           
D423  277.41083  -1.18111 14 14 PMS+E  0.40 0.06 0.4816    0.1697                                         Aquila           
D425  277.41125  -3.40639 14 14 PMS+E  0.92 0.15 0.03023   0.7935                                         Aquila           
D426  277.41167  -2.03667 14 14 PMS+E  1.73 0.22 0.01655   0.9982                                         Aquila           
D427  277.41250  -3.72528 14 14 PMS+E  1.89 0.17 0.1406    0.2229                                         Aquila           
D429  277.41500  -2.04472 14 14 D      2.73 0.44 0.4805    0.04066                                        Aquila           
D430  277.41750  -1.85750 14 14 D      1.16 0.22 0.1604    0.2314                                         Aquila           
D432  277.41917  -2.16972 14 14 PMS+E  0.51 0.31 0.7671    0.919                                          Aquila           
D433  277.42000  -3.30194 14 14 PMS+E  0.94 0.13 0.05335   0.953                                          Aquila           
D435  277.42250  -1.90583 14 14 D      3.09 0.31 0.1088    0.9407             irregular                   Aquila           
D436  277.42333  -1.85806 14 14 D     10.93 0.92 0.002562  0.04993   curved   irregular        4800 0.376 Aquila           
D437  277.42458  -1.83639 14 14 P      3.13 0.51 0.4611    0.1298             irregular                   Aquila           
D438  277.42500  -3.26306 14 14 PMS+E  0.76 0.13 0.1176    0.3694                                         Aquila           
D439  277.42625  -3.24972 14 14 D      4.81 0.73 0.0001589 0.456     periodic                   374 0.303 Aquila           
D440  277.42792  -2.06694 14 14 PMS+E  1.36 0.19 0.002977  0.1243    curved                    3409 0.075 Aquila           
D441  277.42875  -2.05472 14 14 D      5.08 0.44 0.009364  0.001167  curved   irregular        4800 0.133 Aquila           
D442  277.43042  -1.94750 14 14 P      2.71 0.52 0.09944   0.9984                                         Aquila           
D443  277.43083  -2.66389 14 14 PMS+E  0.62 0.10 0.4857    0.1607                                         Aquila           
D444  277.43125  -1.92750 14 14 D      2.82 0.45 0.5515    0.9996                                         Aquila           
D445  277.43292  -2.21528  7  7 P      1.63 0.18 0.2122    0.1515                                         Aquila           
D446  277.43458  -3.27389 14 14 PMS+E  0.74 0.11 0.2882    0.9982                                         Aquila           
D447  277.43708  -1.86278 14 14 PMS+E  0.39 0.03 0.02337   0.002438                                       Aquila           
D448  277.43792  -2.52111 14 14 PMS+E  1.15 0.17 0.07938   0.5848                                         Aquila           
D449  277.43833  -3.85833 14 14 PMS+E  0.43 0.14 0.6033    0.3961                                         Aquila           
D450  277.44000  -2.11528 14 14 D      0.56 0.06 0.03781   0.003354                                       Aquila           
D451  277.44000  -2.14583 14 14 PMS+E  0.69 0.20 0.03232   0.237                                          Aquila           
D452  277.44125  -1.84750 14 14 D      0.37 0.04 0.2205    0.008414                                       Aquila           
D453  277.44125  -1.55333 14 14 P      1.66 0.24 0.001586  0.02015   curved                    2643 0.092 Aquila           
D454  277.44250  -4.02111 14 14 PMS+E  1.49 0.21 0.008937  0.7966    periodic                   875 0.069 Aquila           
D455  277.44542  -2.06917 14 14 PMS+E  0.32 0.15 0.9023    0.8424                                         Aquila           
D456  277.44583  -1.93000 14 14 P      3.97 0.52 0.001918  0.001037  curved                    4800 0.177 Aquila           
D457  277.44667  -1.80833 14 14 PMS+E  0.44 0.04 0.009794  0.0006328                                      Aquila           
D458  277.44708  -1.93417 14 14 P     11.69 0.96 0.01729   0.01274            irregular                   Aquila           
D459  277.44833  -2.02639 14 14 PMS+E  0.47 0.03 0.02311   0.04068                                        Aquila           
D460  277.45125  -2.41444 14 14 PMS+E  2.22 0.13 0.1066    0.7867                                         Aquila           
D461  277.45542  -4.03944 14 14 PMS+E  0.74 0.11 0.04411   0.2452                                         Aquila           
D463  277.46792  -1.96250 12 12 P      2.94 0.73 0.1174    0.8232                                         Aquila           
D464  277.46833  -3.94806 14 14 PMS+E  1.65 0.27 0.116     0.269                                          Aquila           
D465  277.47292  -1.58444 14 14 PMS+E  1.33 0.08 0.04458   0.02634                                        Aquila           
D466  277.47375  -1.96278  9  9 P      5.57 0.48 0.5342    0.4387             irregular                   Aquila           
D467  277.47417  -2.83500 14 14 PMS+E  0.56 0.29 0.01694   0.9761                                         Aquila           
D468  277.47625  -1.97306 14 14 P      4.49 0.90 0.05866   0.1073             burst                       Aquila           
D469  277.47917  -2.93667 14 14 PMS+E  0.49 0.14 0.04343   0.9553                                         Aquila           
D470  277.47917  -2.77583 14 14 PMS+E  0.82 0.12 0.1521    0.6718                                         Aquila           
D471  277.47917  -1.58111 14 14 D      4.09 0.44 0.133     0.0439             irregular                   Aquila           
D473  277.47958  -3.99667 14 14 PMS+E  0.78 0.07 0.005739  0.01987                                        Aquila           
D475  277.48167  -2.17583 14 14 PMS+E  0.30 0.04 0.05981   0.4992                                         Aquila           
D476  277.48458  -2.65000 14 14 PMS+E  1.71 0.27 0.6412    0.7012                                         Aquila           
D477  277.48625  -3.98556 14 14 PMS+E  1.02 0.17 0.3937    0.5427                                         Aquila           
D478  277.48667  -3.36167 14 14 PMS+E  1.17 0.25 0.8839    0.08006                                        Aquila           
D479  277.48750  -1.99583 14 14 D      1.47 0.26 0.1134    0.4474                                         Aquila           
D480  277.48792  -3.19306 14 14 PMS+E  2.54 0.46 0.04218   0.7386                                         Aquila           
D481  277.48917  -1.86500 14 14 PMS+E  0.42 0.03 0.00112   2.25E-05                                       Aquila           
D482  277.49125  -2.01750 14 14 P      2.96 0.40 0.6675    0.2295                                         Aquila           
D483  277.49250  -1.96806 14 14 D      2.67 0.46 0.6068    0.7314                                         Aquila           
D485  277.49500  -2.00111 14 14 D      3.99 0.80 0.1574    0.04585            irregular                   Aquila           
D486  277.49542  -2.02361  8 13 P      2.42 0.63 0.6583    0.7649                                         Aquila           
D487  277.49583  -2.03250 14 14 P      3.73 0.44 0.001424  0.984     periodic                   386 0.180 Aquila           
D488  277.49583  -2.82861 14 14 PMS+E  0.50 0.09 0.8837    0.9415                                         Aquila           
D489  277.49750  -2.01833 14 14 P      3.09 0.52 0.001632  0.4671    curved                    4800 0.166 Aquila           
D490  277.50000  -3.62000 14 14 PMS+E  2.71 0.24 0.68      0.5895                                         Aquila           
D491  277.50000  -2.04250 14 14 D      1.50 0.10 0.00186   3.348E-05 linear             -0.013            Aquila           
D492  277.50000  -1.95417 14 14 P      5.52 0.50 0.1425    0.3227             irregular                   Aquila           
D493  277.50083  -2.01444 11 11 P      2.39 0.43 0.2444    0.6928                                         Aquila           
D496  277.50292  -2.41444 14 14 PMS+E  0.57 0.07 0.9168    0.9927                                         Aquila           
D497  277.50333  -2.26611 14 14 D      0.81 0.25 0.4219    0.02889                                        Aquila           
D498  277.50417  -2.10222 14 14 P      3.18 0.32 0.03256   0.01299            irregular                   Aquila           
D499  277.50458  -2.02417 14 14 D      1.31 0.17 0.3504    0.007929                                       Aquila           
D500  277.50500  -2.03000 14 14 P      4.62 0.85 0.04367   0.1786             irregular                   Aquila           
D501  277.50542  -1.53083 14 14 D      0.94 0.13 0.6107    0.8426                                         Aquila           
D502  277.50542  -2.10250 14 14 D      3.18 0.31 0.0403    0.02885            irregular                   Aquila           
D503  277.50542  -2.06167 14 14 P      3.29 1.65 0.5798    0.4086             irregular                   Aquila           
D504  277.50792  -1.46250 14 14 PMS+E  1.57 0.59 0.002677  0.9573    periodic                   306 0.229 Aquila           
D505  277.50917  -2.03306 14 14 P      1.35 0.28 0.2292    0.3943                                         Aquila           
D506  277.51000  -2.04917 14 14 P      1.61 0.42 0.2438    0.7862                                         Aquila           
D511  277.51250  -1.60889 14 14 P      1.88 0.41 0.0001864 1.587E-06 linear             -0.050            Aquila           
D512  277.51292  -2.08722 14 14 D      2.56 0.28 0.195     0.2919                                         Aquila           
D514  277.51333  -2.05722 14 14 P      3.23 0.54 0.001183  0.8809    curved                    1579 0.192 Aquila           
D515  277.51375  -2.04583 14 14 P      3.14 0.37 0.01634   0.1764             irregular                   Aquila           
D516  277.51625  -2.93694 14 14 PMS+E  3.41 0.57 0.0002545 0.004513  curved                    4800 0.255 Aquila           
D517  277.51667  -2.02306 14 14 D      1.03 0.50 0.04012   0.9182                                         Aquila           
D518  277.51792  -2.02722 14 14 P      1.34 0.57 0.2014    0.3336                                         Aquila           
D519  277.51833  -2.07083 14 14 P      2.60 0.25 0.04519   0.4952                                         Aquila           
D520  277.51875  -2.11083 14 14 D      1.32 0.37 0.2621    0.8854                                         Aquila           
D523  277.52125  -2.01778 14 14 D      1.85 0.17 0.1161    0.8766                                         Aquila           
D525  277.52167  -2.03500 10 10 P      9.75 1.25 0.3398    0.8414             irregular                   Aquila           
D526  277.52167  -2.04278 14 14 P      0.85 0.13 0.2217    0.4484                                         Aquila           
D527  277.52167  -2.05694 14 14 P      3.40 0.38 0.3303    0.9767             irregular                   Aquila           
D528  277.52208  -2.00722 14 14 D      1.70 0.29 0.08613   0.9566                                         Aquila           
D529  277.52250  -3.18472 14 14 PMS+E  1.23 0.86 0.0378    0.5209                                         Aquila           
D532  277.52458  -1.80833 14 14 D      0.67 0.10 0.1264    0.7613                                         Aquila           
D533  277.52500  -1.17194 14 14 D      0.86 0.12 0.001509  0.384     curved                    2158 0.039 Aquila           
D534  277.52583  -2.03861 14 14 D      2.33 0.66 0.001236  0.9974    periodic                   216 0.265 Aquila           
D536  277.52750  -3.63611 14 14 PMS+E  0.80 0.11 0.04891   0.5691                                         Aquila           
D537  277.52792  -2.06028 14 14 P      3.80 0.39 0.005221  0.236     curved                    3409 0.166 Aquila           
D538  277.52875  -1.94194 14 14 D      3.61 0.46 0.8582    0.6549             irregular                   Aquila           
D539  277.53000  -1.98861 14 14 D      2.94 0.25 0.06887   0.08623                                        Aquila           
D540  277.53000  -3.98861 14 14 PMS+E  0.98 0.12 0.2058    0.6696                                         Aquila           
D541  277.53500  -2.05167 14 14 PMS+E  0.22 0.03 0.5037    0.0661                                         Aquila           
D542  277.53625  -2.10278  9  9 P      2.70 0.29 0.1103    0.2375                                         Aquila           
D543  277.53667  -3.44500 14 14 PMS+E  1.76 0.30 0.2635    0.7129                                         Aquila           
D544  277.53708  -3.77583 14 14 PMS+E  2.30 0.15 0.2902    0.08318                                        Aquila           
D546  277.53875  -2.12306 14 14 D      2.40 0.19 0.03608   0.05049                                        Aquila           
D547  277.54125  -2.74611 14 14 PMS+E  0.61 0.20 0.5543    0.2391                                         Aquila           
D548  277.54500  -2.06500 14 14 P      4.53 0.68 0.3785    0.1495             irregular                   Aquila           
D549  277.54542  -1.84944 14 14 PMS+E  0.55 0.18 0.3958    0.7907                                         Aquila           
D550  277.54708  -2.11556  5  6 P      0.96 0.35 0.5298    0.573                                          Aquila           
D551  277.54875  -3.29972 14 14 PMS+E  1.10 0.19 0.1171    0.3276                                         Aquila           
D552  277.54958  -1.78444 14 14 PMS+E  0.33 0.16 0.1903    0.4731                                         Aquila           
D553  277.55042  -3.71278 14 14 D      7.62 1.09 0.006473  0.2118    periodic                   259 0.378 Aquila           
D554  277.55083  -2.50722 14 14 PMS+E  0.32 0.18 0.03102   0.6684                                         Aquila           
D555  277.55417  -1.42667 14 14 D      0.46 0.06 0.3602    0.9809                                         Aquila           
D556  277.55458  -2.18667 14 14 PMS+E  3.84 0.28 0.08565   0.1395             irregular                   Aquila           
D557  277.55458  -2.05222 14 14 D      2.18 0.23 0.03673   0.01496                                        Aquila           
D559  277.55625  -1.47361 14 14 PMS+E  1.27 0.21 0.06302   0.03802                                        Aquila           
D560  277.55667  -2.80333 14 14 PMS+E  6.04 0.83 5.941E-05 0.6466    periodic                   429 0.312 Aquila           
D561  277.55958  -1.83250 14 14 D      2.58 0.29 0.3144    0.6935                                         Aquila           
D562  277.56250  -2.06083 14 14 PMS+E  0.90 0.06 0.182     0.3182                                         Aquila           
D563  277.56417  -1.84917 14 14 PMS+E  1.65 0.22 0.08646   0.8792                                         Aquila           
D564  277.56500  -2.12194  6  6 P      1.92 0.30 0.2171    0.2017                                         Aquila           
D565  277.56500  -1.84306 14 14 P      6.38 0.67 0.6288    0.5551             irregular                   Aquila           
D566  277.56583  -2.12861 14 14 D      0.92 0.21 0.2886    0.009966                                       Aquila           
D567  277.56750  -1.88111 12 14 P      0.70 0.52 0.9858    0.8044                                         Aquila           
D568  277.56833  -2.33139 14 14 PMS+E  0.81 0.12 0.2187    0.523                                          Aquila           
D569  277.56833  -2.49611 14 14 PMS+E  0.52 0.15 0.03714   0.9863                                         Aquila           
D570  277.56917  -2.49333 14 14 P      4.22 0.59 0.2916    0.2317             irregular                   Aquila           
D571  277.57042  -1.32889 14 14 PMS+E  1.54 0.09 0.3471    0.7983                                         Aquila           
D572  277.57083  -2.16611 13 13 P      3.20 0.47 0.005668  0.9753    curved                    2643 0.165 Aquila           
D575  277.57417  -1.90222 14 14 D      1.36 0.15 0.4139    0.7172                                         Aquila           
D576  277.57500  -1.58861 14 14 PMS+E  0.96 0.16 0.2258    0.928                                          Aquila           
D578  277.58000  -3.15556 14 14 PMS+E  1.74 0.28 0.004619  0.002614  curved                    4800 0.091 Aquila           
D579  277.58750  -2.22306 14 14 D      0.62 0.10 0.06754   0.02839                                        Aquila           
D580  277.58833  -2.18667 14 14 P      2.88 1.15 0.08807   0.9513                                         Aquila           
D581  277.59083  -1.86667 14 14 P      4.31 0.40 0.0001984 0.0001941 curved                    2643 0.159 Aquila           
D582  277.59125  -2.15333 14 14 D      1.71 0.72 0.006615  0.2854    periodic                   374 0.387 Aquila           
D583  277.59208  -2.98250 14 14 PMS+E  1.25 0.17 0.04979   0.5059                                         Aquila           
D584  277.59250  -1.95250 14 14 PMS+E  0.19 0.03 0.357     0.7475                                         Aquila           
D585  277.59250  -2.17389 14 14 D      1.22 0.27 0.1214    0.6693                                         Aquila           
D586  277.59250  -1.80361 14 14 PMS+E  0.38 0.07 0.02622   0.01036                                        Aquila           
D587  277.59292  -2.59056 14 14 PMS+E  1.62 0.25 0.5421    0.1769                                         Aquila           
D588  277.59292  -2.55556 14 14 PMS+E  1.02 0.16 0.8739    0.2184                                         Aquila           
D589  277.59417  -3.70667 14 14 PMS+E  2.58 0.15 0.1199    0.8689                                         Aquila           
D590  277.59625  -2.11889 14 14 PMS+E  0.38 0.07 0.04104   0.04588                                        Aquila           
D591  277.59917  -2.21139 14 14 D      2.80 0.26 0.9852    0.8511                                         Aquila           
D592  277.60042  -2.25639 13 13 D      4.60 0.62 0.05729   0.1123             irregular                   Aquila           
D593  277.60042  -3.25833 14 14 PMS+E  1.01 0.13 0.1521    0.06378                                        Aquila           
D594  277.60042  -2.17472 14 14 P      3.62 0.60 0.05202   0.06099            irregular                   Aquila           
D595  277.60042  -2.27639 14 14 D      1.95 0.21 0.5792    0.915                                          Aquila           
D596  277.60167  -2.17028 14 14 D      1.85 0.94 0.1891    0.3608                                         Aquila           
D597  277.60208  -1.90278 14 14 P      2.33 0.32 0.013     0.0003638                                      Aquila           
D598  277.60292  -1.65556 14 14 PMS+E  1.30 0.17 0.1633    0.943                                          Aquila           
D600  277.60625  -2.50278 14 14 D      3.52 0.42 0.7345    0.2252             irregular                   Aquila           
D601  277.60708  -2.18750 14 14 P      8.96 1.33 0.01024   0.8162             irregular                   Aquila           
D602  277.60750  -2.17833 14 14 P      2.35 0.48 0.01094   0.02731                                        Aquila           
D603  277.60792  -2.19500 14 14 P      2.75 0.68 0.3965    0.7765                                         Aquila           
D605  277.61167  -2.02222 14 14 PMS+E  0.24 0.09 0.3522    0.4674                                         Aquila           
D606  277.61250  -2.16833 14 14 D      2.98 0.33 0.9044    0.3997                                         Aquila           
D607  277.61292  -2.18222 10 10 P      1.08 0.29 0.5815    0.1307                                         Aquila           
D609  277.61333  -2.18333 14 14 P      1.00 0.24 0.5224    0.8909                                         Aquila           
D611  277.61625  -2.17694 14 14 D      0.84 0.10 0.2744    0.00785                                        Aquila           
D612  277.61667  -2.23333 14 14 D      2.70 0.28 0.2712    0.656                                          Aquila           
D613  277.61750  -2.18583 14 14 D      0.93 0.23 0.006089  0.5012                                         Aquila           
D614  277.61875  -2.19028 14 14 PMS+E  1.78 0.17 0.7413    0.9998                                         Aquila           
D615  277.62083  -2.12222 14 14 D      7.37 0.78 0.004124  0.000366  curved   irregular        4800 0.303 Aquila           
D616  277.62167  -1.94500 14 14 P      1.35 0.34 0.7968    0.8859                                         Aquila           
D617  277.62292  -2.18750 14 14 D      2.43 0.51 0.1605    0.7306                                         Aquila           
D618  277.62333  -2.77083 14 14 PMS+E  3.03 0.52 0.5314    0.6625             irregular                   Aquila           
D619  277.62792  -1.49278 14 14 PMS+E  1.93 0.38 0.05158   0.7555                                         Aquila           
D620  277.62833  -2.23917 14 14 D      3.97 0.48 0.3625    0.7939             irregular                   Aquila           
D621  277.62958  -2.17556 14 14 D      6.76 0.54 1.427E-05 2.735E-06 curved                    3409 0.227 Aquila           
D623  277.63125  -2.26833 14 14 D      0.76 0.19 0.1565    0.9095                                         Aquila           
D624  277.63125  -2.19333 14 14 D      0.87 0.24 0.06291   0.3431                                         Aquila           
D625  277.63208  -1.93694 14 14 P      9.60 0.95 0.008979  0.001992  curved   irregular        3409 0.323 Aquila           
D626  277.63292  -2.01806 14 14 PMS+E  0.26 0.11 0.44      0.9579                                         Aquila           
D628  277.63667  -2.01417 14 14 PMS+E  0.33 0.08 0.925     0.6822                                         Aquila           
D631  277.63792  -2.11806 14 14 D      2.11 0.29 0.1678    0.7105                                         Aquila           
D632  277.63792  -2.34944 14 14 PMS+E  4.54 0.75 1.031E-05 0.7326    periodic                   413 0.327 Aquila           
D633  277.63833  -1.88222 14 14 PMS+E  0.42 0.03 0.01388   0.0007292                                      Aquila           
D634  277.63833  -2.19028 14 14 D      5.94 0.51 0.3966    0.9987             irregular                   Aquila           
D635  277.64250  -3.31194 14 14 PMS+E  0.93 0.17 0.1194    0.04369                                        Aquila           
D637  277.64542  -3.85306 14 14 PMS+E  0.85 0.14 0.7028    0.9982                                         Aquila           
D638  277.64583  -2.14889 14 14 D      1.11 0.40 0.5426    0.1515                                         Aquila           
D641  277.64958  -2.11361 14 14 D      4.10 0.32 0.8893    0.9825             irregular                   Aquila           
D642  277.64958  -1.87472 14 14 PMS+E  0.20 0.03 0.1322    0.7557                                         Aquila           
D646  277.65667  -2.14444 14 14 P      4.39 0.73 0.002563  0.01556   curved                    2643 0.261 Aquila           
D647  277.65667  -2.23861 14 14 D      4.14 0.86 0.6564    0.1101             irregular                   Aquila           
D648  277.65792  -2.69361 14 14 PMS+E  0.79 0.23 0.006109  0.06242                                        Aquila           
D650  277.66000  -2.13778 14 14 PMS+E  1.06 0.07 0.3598    0.7241                                         Aquila           
D651  277.66042  -1.95139 14 14 PMS+E  0.60 0.04 0.01792   0.002713                                       Aquila           
D652  277.66125  -2.61194 14 14 PMS+E  1.12 0.18 0.1388    0.7353                                         Aquila           
D653  277.66167  -1.62333 14 14 PMS+E  0.68 0.21 0.002346  0.6318                                         Aquila           
D654  277.66750  -2.93000 14 14 PMS+E  0.73 0.11 0.3112    0.828                                          Aquila           
D655  277.66833  -2.96750 14 14 PMS+E  1.39 0.21 0.02281   0.9241                                         Aquila           
D658  277.67167  -2.70917 14 14 PMS+E  1.43 0.22 0.3705    0.2186                                         Aquila           
D659  277.67208  -2.27944 14 14 PMS+E  1.15 0.18 0.01235   0.0003974                                      Aquila           
D660  277.67458  -2.06444 14 14 D      2.11 0.28 0.9731    0.4434                                         Aquila           
D661  277.67792  -3.17750 14 14 PMS+E  2.81 0.62 0.02343   0.5477                                         Aquila           
D662  277.67917  -2.10694 14 14 D      1.32 0.23 0.5511    0.7261                                         Aquila           
D663  277.68125  -2.27694 14 14 PMS+E  2.56 0.20 0.06135   0.8193                                         Aquila           
D664  277.68250  -2.23806 14 14 D      3.62 0.58 0.004922  0.394     curved                    4800 0.223 Aquila           
D665  277.68458  -2.15500 14 14 D      2.49 0.36 0.8206    0.9079             burst                       Aquila           
D666  277.68833  -2.12583 14 14 D      0.35 0.11 0.03915   0.01325                                        Aquila           
D667  277.68833  -2.98889 14 14 PMS+E  1.51 0.23 0.311     0.3393                                         Aquila           
D668  277.69125  -2.08583 14 14 PMS+E  0.48 0.08 0.03692   0.0101                                         Aquila           
D669  277.69292  -2.36500 14 14 PMS+E  0.24 0.08 0.2235    0.9655                                         Aquila           
D670  277.69417  -2.17583 14 14 PMS+E  2.92 0.23 0.3616    0.8439                                         Aquila           
D671  277.69542  -1.94750 13 13 P      1.60 0.24 0.2195    0.9829                                         Aquila           
D672  277.69542  -1.94583 13 13 P      2.11 0.37 0.3682    0.9184                                         Aquila           
D673  277.69542  -2.43694 14 14 D      1.90 0.28 0.3136    0.8088                                         Aquila           
D674  277.69583  -1.16083 14 14 PMS+E  1.54 0.23 9.362E-05 0.9257    periodic                  1027 0.084 Aquila           
D675  277.70000  -1.74833 14 14 PMS+E  2.11 0.20 0.1637    0.9972                                         Aquila           
D676  277.70042  -3.45111 14 14 PMS+E  1.18 0.17 0.009602  0.001701  curved                    3409 0.050 Aquila           
D677  277.70083  -2.16333 14 14 PMS+E  0.43 0.03 0.01384   0.001562                                       Aquila           
D679  277.70167  -2.97917 14 14 PMS+E  0.39 0.05 0.05867   0.2211                                         Aquila           
D680  277.70208  -2.40361 14 14 PMS+E  1.46 0.75 0.01141   0.7587                                         Aquila           
D681  277.70292  -1.93361 14 14 P      4.14 0.37 0.1405    0.4564             irregular                   Aquila           
D682  277.70333  -2.12028 14 14 D      6.34 0.98 0.0001226 0.000272  curved                    2643 0.411 Aquila           
D683  277.70375  -2.27833 14 14 PMS+E  1.08 0.16 0.04419   0.9185                                         Aquila           
D684  277.70500  -1.44278 14 14 PMS+E  1.17 0.18 0.04159   0.2638                                         Aquila           
D685  277.70542  -2.45000 14 14 PMS+E  1.27 0.23 0.06974   0.04723                                        Aquila           
D686  277.70583  -1.67889 14 14 PMS+E  0.92 0.14 0.04164   0.1507             drop                        Aquila           
D687  277.70625  -2.18806 14 14 D      2.47 0.90 0.06707   0.129                                          Aquila           
D688  277.70667  -1.15667 14 14 PMS+E  1.91 0.24 0.08239   0.6333                                         Aquila           
D689  277.70792  -1.55111 14 14 PMS+E  1.11 0.48 0.3422    0.5785                                         Aquila           
D690  277.70917  -1.89750 14 14 PMS+E  0.35 0.22 0.05486   0.1932                                         Aquila           
D691  277.71000  -2.73472 14 14 PMS+E  1.02 0.15 0.07408   0.5191                                         Aquila           
D692  277.71042  -3.29556 14 14 PMS+E  1.35 0.19 0.3382    0.3096                                         Aquila           
D694  277.71542  -3.35528 14 14 PMS+E  0.49 0.14 0.04026   0.03585                                        Aquila           
D695  277.71667  -2.11972 14 14 PMS+E  2.30 0.29 0.743     0.9318                                         Aquila           
D696  277.71708  -3.72028 14 14 PMS+E  0.54 0.08 0.5575    0.9587                                         Aquila           
D697  277.72000  -3.37028 14 14 PMS+E  0.43 0.21 0.002107  0.005386                                       Aquila           
D698  277.72292  -2.15611 14 14 PMS+E  0.73 0.07 0.0002296 1.329E-05                                      Aquila           
D699  277.72583  -3.92389 14 14 PMS+E  0.53 0.10 0.2179    0.9471                                         Aquila           
D700  277.72583  -2.95444 14 14 PMS+E  1.00 0.21 0.6052    0.4971                                         Aquila           
D702  277.72875  -2.06694 14 14 D      0.45 0.11 0.317     0.0998                                         Aquila           
D703  277.73083  -2.05750 14 14 D      2.63 0.84 0.2351    0.8813                                         Aquila           
D704  277.73250  -3.23167 14 14 PMS+E  1.57 0.20 0.005583  0.1258    curved                    1392 0.076 Aquila           
D705  277.73792  -2.09528 14 14 PMS+E  0.36 0.06 0.00053   3.676E-05                                      Aquila           
D706  277.73958  -2.15472 14 14 PMS+E  0.39 0.08 0.0005121 2.821E-05                                      Aquila           
D707  277.74000  -2.23889 14 14 PMS+E  0.56 0.07 0.5734    0.2643                                         Aquila           
D708  277.74208  -2.13389 14 14 D      7.07 0.79 0.03875   0.1123             burst                       Aquila           
D710  277.74333  -2.17556 14 14 D      2.93 0.47 0.4647    0.7892                                         Aquila           
D711  277.74333  -2.20667 14 14 D      0.99 0.29 0.02253   0.0142                                         Aquila           
D712  277.74833  -3.22833 14 14 PMS+E  0.62 0.17 0.6534    0.9689                                         Aquila           
D713  277.74875  -3.28111 14 14 PMS+E  1.18 0.18 0.548     0.9765                                         Aquila           
D714  277.75000  -1.17028 14 14 PMS+E  0.70 0.11 0.1521    0.4813                                         Aquila           
D715  277.75042  -2.45056 14 14 PMS+E  1.35 0.21 0.02815   0.05442                                        Aquila           
D717  277.75125  -2.12667 14 14 PMS+E  1.27 0.34 0.04129   0.3543                                         Aquila           
D718  277.75167  -2.11056 14 14 PMS+E  0.36 0.06 0.01188   0.02936                                        Aquila           
D719  277.75250  -1.85083 14 14 PMS+E  0.53 0.03 0.06895   0.03478                                        Aquila           
D720  277.75250  -2.10056 14 14 PMS+E  0.27 0.05 0.1377    0.05452                                        Aquila           
D721  277.75417  -2.14833 14 14 PMS+E  2.36 0.42 0.9596    0.621                                          Aquila           
D723  277.75792  -2.11889 14 14 PMS+E  1.30 0.23 0.04176   0.8559                                         Aquila           
D724  277.76083  -3.00833 14 14 PMS+E  1.79 0.25 0.01128   0.9971                                         Aquila           
D725  277.76125  -2.16639 14 14 P      7.79 0.61 0.04249   0.7201             irregular                   Aquila           
D726  277.76250  -3.43583 14 14 PMS+E  1.21 0.15 0.09221   0.9819                                         Aquila           
D727  277.76708  -2.13083 14 14 PMS+E  0.39 0.06 0.03864   0.07339                                        Aquila           
D728  277.76708  -2.18139 14 14 PMS+E  1.31 0.22 0.06662   0.3921                                         Aquila           
D729  277.76750  -2.15472 14 14 D      4.13 0.48 0.1028    0.9779             irregular                   Aquila           
D730  277.76750  -2.11389 14 14 D      2.10 0.25 0.2384    0.7507                                         Aquila           
D731  277.76917  -3.21389 14 14 D      2.20 0.33 0.05711   0.03935                                        Aquila           
D732  277.77167  -2.25444 14 14 PMS+E  0.42 0.05 0.06816   0.0764                                         Aquila           
D733  277.77292  -3.33306 14 14 D      1.50 0.39 0.01969   0.8474                                         Aquila           
D734  277.77542  -1.54639 14 14 PMS+E  1.25 0.20 0.2402    0.9848                                         Aquila           
D735  277.77750  -3.86333 14 14 PMS+E  0.99 0.16 0.7114    0.993                                          Aquila           
D736  277.77917  -2.26417 14 14 PMS+E  0.35 0.08 0.0545    0.02087                                        Aquila           
D737  277.78375  -2.67139 14 14 PMS+E  0.33 0.05 0.9751    0.9835                                         Aquila           
D738  277.78375  -3.69056 14 14 PMS+E  1.43 0.13 0.6288    0.7436                                         Aquila           
D739  277.78625  -3.51583 14 14 PMS+E  0.87 0.16 0.03887   0.01815                                        Aquila           
D740  277.78708  -2.26722 14 14 D      0.81 0.42 0.1934    0.3294                                         Aquila           
D741  277.78792  -3.58667 14 14 PMS+E  1.08 0.18 0.1481    0.004637                                       Aquila           
D742  277.78958  -3.04111 14 14 PMS+E  1.21 0.19 0.4137    0.8113                                         Aquila           
D743  277.79000  -3.82750 14 14 PMS+E  1.25 0.21 0.04107   0.02802                                        Aquila           
D744  277.79500  -3.74722 14 14 PMS+E  0.86 0.19 0.009295  0.4861                                         Aquila           
D746  277.79708  -2.31889 14 14 PMS+E  0.40 0.11 0.004817  0.0004942                                      Aquila           
D747  277.80000  -2.57944 14 14 D      0.38 0.08 0.6584    0.975                                          Aquila           
D748  277.80042  -2.16583 14 14 D      0.57 0.10 0.574     0.2834                                         Aquila           
D752  277.81083  -2.19556 14 14 D      0.98 0.21 0.01661   0.9591                                         Aquila           
D753  277.81083  -1.78556 14 14 PMS+E  0.88 0.20 0.01901   0.3746                                         Aquila           
D754  277.81125  -3.55583 14 14 PMS+E  3.18 0.76 0.009853  0.5837    periodic                   399 0.256 Aquila           
D755  277.81250  -2.01806 10 10 D      5.61 1.06 0.07803   0.7096             drop                        Aquila           
D758  277.81625  -2.28333 14 14 D      1.01 0.27 0.09256   0.6557                                         Aquila           
D759  277.81708  -1.42000 14 14 PMS+E  5.16 0.70 0.0001192 0.9329    periodic                   298 0.281 Aquila           
D760  277.81792  -3.61194 14 14 PMS+E  1.22 0.15 0.1205    0.7784                                         Aquila           
D762  277.81958  -1.80917 14 14 PMS+E  1.84 0.14 0.6852    0.9252                                         Aquila           
D763  277.82000  -2.19333 14 14 PMS+E  0.31 0.07 0.1669    0.9827                                         Aquila           
D764  277.82083  -2.15306 14 14 PMS+E  0.40 0.09 0.2285    0.1096                                         Aquila           
D765  277.82208  -2.01278 14 14 PMS+E  0.41 0.03 0.02821   0.00404                                        Aquila           
D766  277.82292  -1.40806 14 14 PMS+E  4.12 0.68 0.0154    0.9889             irregular                   Aquila           
D767  277.82292  -2.81028 14 14 PMS+E  0.60 0.26 0.5396    0.5338                                         Aquila           
D768  277.82375  -2.14639 14 14 PMS+E  4.54 1.10 0.00508   0.9967    periodic                   445 0.331 Aquila           
D769  277.82500  -1.94667 14 14 D      0.82 0.26 0.4671    0.3486                                         Aquila           
D770  277.82542  -2.01611 14 14 PMS+E  0.57 0.13 0.00233   0.0007404                                      Aquila           
D771  277.82750  -1.69417 14 14 PMS+E  5.37 0.51 0.1559    0.8969             irregular                   Aquila           
D772  277.82875  -3.53472 14 14 PMS+E  0.56 0.12 0.4635    0.08502                                        Aquila           
D773  277.82958  -2.12917 14 14 D      1.21 0.20 0.48      0.1087                                         Aquila           
D774  277.83042  -2.20806 14 14 PMS+E  0.20 0.04 0.05865   0.2695                                         Aquila           
D776  277.83208  -3.52639 14 14 PMS+E  0.74 0.20 0.8101    0.1768                                         Aquila           
D777  277.83208  -2.01972 14 14 D      4.25 0.59 0.2104    0.06309            irregular                   Aquila           
D778  277.83250  -2.13778 14 14 PMS+E  2.11 0.35 0.2286    0.1389                                         Aquila           
D779  277.83375  -1.94500 14 14 PMS+E  0.53 0.06 0.04088   0.01656                                        Aquila           
D780  277.83500  -3.12778 14 14 D      5.22 0.82 0.0001506 0.9774    periodic                   374 0.259 Aquila           
D781  277.83500  -2.26472  9  9 D      0.83 0.47 0.1939    0.2355                                         Aquila           
D782  277.83792  -3.65167 14 14 PMS+E  0.78 0.26 0.03566   0.8693                                         Aquila           
D783  277.83875  -1.89306 14 14 D      0.70 0.12 0.01622   0.4884                                         Aquila           
D784  277.84000  -2.50639 14 14 PMS+E  1.68 0.80 0.06289   0.8061                                         Aquila           
D785  277.84125  -1.84278 14 14 PMS+E  0.60 0.03 0.4634    0.1116                                         Aquila           
D786  277.84542  -1.90667 14 14 PMS+E  3.31 0.90 0.0005797 0.9695    periodic                   413 0.335 Aquila           
D787  277.84750  -3.59806 14 14 PMS+E  0.72 0.13 0.01407   0.406                                          Aquila           
D788  277.85042  -2.85667 14 14 PMS+E  1.68 0.26 0.1372    0.003124                                       Aquila           
D789  277.85208  -2.23583 14 14 D      3.17 0.67 0.8664    0.8063             drop                        Aquila           
D790  277.85250  -1.71417 14 14 PMS+E  5.01 0.34 0.03444   0.9488             drop                        Aquila           
D791  277.85250  -1.75556 14 14 D      0.99 0.18 0.03034   0.2409                                         Aquila           
D792  277.85333  -1.76694 14 14 PMS+E  3.35 0.83 0.06281   0.7675             irregular                   Aquila           
D793  277.85375  -1.87528 14 14 PMS+E  1.58 0.18 0.01578   0.9448                                         Aquila           
D794  277.85375  -3.00250 14 14 PMS+E  2.28 1.02 0.006303  0.9889    periodic                   413 0.348 Aquila           
D795  277.85417  -3.79000 14 14 PMS+E  1.64 0.41 2.254E-05 0.0001653 curved                    3409 0.130 Aquila           
D796  277.85500  -2.81528 14 14 PMS+E  1.50 0.63 0.1592    0.5992                                         Aquila           
D797  277.85625  -3.58083 14 14 PMS+E  0.84 0.13 0.3783    0.329                                          Aquila           
D798  277.85625  -1.85194 14 14 PMS+E  0.32 0.07 0.3457    0.1411                                         Aquila           
D799  277.85792  -2.26278 14 14 D      1.17 0.20 0.09262   0.3283                                         Aquila           
D800  277.85958  -2.92750 14 14 PMS+E  0.30 0.16 0.003528  0.08831                                        Aquila           
D801  277.85958  -2.02167 14 14 D      4.04 0.68 0.8912    0.5752             irregular                   Aquila           
D802  277.86000  -2.17639 14 14 D      4.44 0.68 0.3804    0.7409             irregular                   Aquila           
D803  277.86208  -3.36306 14 14 PMS+E  0.73 0.14 0.05838   0.2464                                         Aquila           
D804  277.86250  -2.20056 14 14 D      0.67 0.12 0.4664    0.3704                                         Aquila           
D805  277.86333  -1.36028 14 14 PMS+E  1.06 0.18 0.3238    0.02555                                        Aquila           
D806  277.86375  -1.70111 14 14 PMS+E  1.08 0.18 0.03905   0.368                                          Aquila           
D807  277.86792  -1.42111 14 14 D      4.73 0.80 0.001006  0.9895    periodic                   445 0.335 Aquila           
D808  277.86958  -1.98667 14 14 PMS+E  0.56 0.05 0.01059   0.0004444                                      Aquila           
D809  277.87042  -2.16556 14 14 D      1.08 0.30 0.3906    0.1187                                         Aquila           
D810  277.87125  -1.07722 14 14 PMS+E  1.41 0.21 0.4794    0.9801                                         Aquila           
D812  277.87250  -3.78583 14 14 PMS+E  0.85 0.09 0.0009028 8.48E-05                                       Aquila           
D813  277.87417  -2.12889 14 14 D      1.99 0.29 0.8487    0.2034                                         Aquila           
D814  277.87500  -2.40972 14 14 D      0.50 0.12 0.02088   0.01272                                        Aquila           
D815  277.87500  -1.49583 14 14 PMS+E  0.62 0.15 0.108     0.9938                                         Aquila           
D816  277.87542  -2.39139 14 14 PMS+E  0.72 0.26 0.001545  0.2658                                         Aquila           
D817  277.87625  -2.30694 14 14 D      1.26 0.23 0.02229   0.005406                                       Aquila           
D819  277.87792  -2.46333 14 14 PMS+E  3.35 0.21 0.09227   0.4923             irregular                   Aquila           
D820  277.87958  -1.86639  8  8 PMS+E  0.29 0.16 0.2927    0.9637                                         Aquila           
D821  277.87958  -2.28139 14 14 PMS+E  0.27 0.06 0.5343    0.975                                          Aquila           
D822  277.88250  -3.66778 14 14 PMS+E  0.39 0.08 0.3783    0.7144                                         Aquila           
D823  277.88333  -3.12917 14 14 PMS+E  0.94 0.15 0.2344    0.9994                                         Aquila           
D824  277.88458  -1.68528 14 14 PMS+E  4.79 0.67 0.1505    0.1449             irregular                   Aquila           
D825  277.88917  -1.92167 14 14 PMS+E  0.45 0.07 0.06172   0.3018                                         Aquila           
D826  277.89083  -2.20806  7  7 P      2.31 0.53 0.2441    0.9353                                         Aquila           
D827  277.89292  -2.14750 14 14 D      2.46 0.23 0.07267   0.6935                                         Aquila           
D828  277.89375  -2.25333 14 14 P      6.87 0.66 0.7457    0.5585             irregular                   Aquila           
D830  277.89583  -2.52750 14 14 PMS+E  4.62 0.71 0.01574   0.9997             irregular                   Aquila           
D831  277.89667  -1.22611 14 14 PMS+E  1.07 0.20 0.09693   0.7996                                         Aquila           
D832  277.89708  -2.21500 14 14 D      6.08 0.87 0.3126    0.04846            irregular                   Aquila           
D833  277.89958  -2.22500 14 14 P      2.85 0.49 0.8085    0.7831                                         Aquila           
D834  277.90042  -2.52167 14 14 PMS+E  3.40 0.63 0.01272   0.938              irregular                   Aquila           
D835  277.90042  -2.24667 14 14 P     10.49 1.31 0.1893    0.997              burst                       Aquila           
D836  277.90083  -1.89528 14 14 D      2.07 0.34 0.3803    0.8837                                         Aquila           
D837  277.90125  -2.35556 14 14 D      2.78 0.57 0.2837    0.7554                                         Aquila           
D838  277.90167  -2.15583 14 14 D      2.87 0.53 0.08351   0.5279                                         Aquila           
D839  277.90208  -1.95889 14 14 PMS+E  0.40 0.04 0.001937  2.771E-05                                      Aquila           
D840  277.90250  -1.20306 14 14 D      1.74 1.04 0.0001922 0.2193    periodic                   352 0.373 Aquila           
D841  277.90625  -2.08417 14 14 D      1.48 0.24 0.03826   0.164                                          Aquila           
D842  277.90667  -2.24861 14 14 D      8.21 0.93 0.003654  0.6148    curved   irregular        4800 0.263 Aquila           
D843  277.90917  -2.33111 14 14 PMS+E  0.13 0.03 0.1742    0.2155                                         Aquila           
D844  277.90917  -2.37167 14 14 PMS+E  0.49 0.12 0.3332    0.8815                                         Aquila           
D846  277.91042  -1.84028 14 14 PMS+E  1.83 0.88 0.0004709 0.789     periodic                   363 0.349 Aquila           
D849  277.91125  -2.34556 14 14 D      5.55 0.59 0.04387   0.8614             irregular                   Aquila           
D851  277.91167  -3.26389 14 14 PMS+E  0.38 0.05 0.04674   0.8608                                         Aquila           
D852  277.91208  -2.34861 14 14 PMS+E  1.05 0.16 0.1104    0.1158                                         Aquila           
D853  277.91542  -2.08667 14 14 D      2.18 0.39 0.1244    0.9999                                         Aquila           
D854  277.91542  -2.94944 14 14 PMS+E  0.87 0.12 0.338     0.1697                                         Aquila           
D855  277.91667  -2.09250 14 14 D      2.79 0.47 0.06289   0.8145                                         Aquila           
D856  277.91833  -2.13722 14 14 P      1.55 0.27 0.3194    0.6584                                         Aquila           
D857  277.91958  -2.34306 14 14 D      1.89 0.24 0.5935    0.8011                                         Aquila           
D858  277.91958  -2.15861 14 14 PMS+E  0.62 0.07 0.1416    0.5495                                         Aquila           
D860  277.92125  -1.46750 14 14 PMS+E  1.43 0.13 0.6045    0.2438                                         Aquila           
D862  277.92167  -2.16861 14 14 D      3.52 0.32 0.1067    0.1228             irregular                   Aquila           
D863  277.92250  -2.31222 11 11 PMS+E  0.57 0.24 0.5297    0.9827                                         Aquila           
D864  277.92375  -3.53083 14 14 PMS+E  0.87 0.18 0.03491   0.8672                                         Aquila           
D865  277.92417  -2.13306 14 14 D      3.51 0.39 0.2457    0.6163             irregular                   Aquila           
D866  277.92500  -2.27861 14 14 D      0.26 0.05 0.369     0.05422                                        Aquila           
D868  277.92667  -2.00111 14 14 PMS+E  0.47 0.09 0.143     0.1283                                         Aquila           
D869  277.92667  -1.91111 14 14 D      2.19 0.64 0.8562    0.9901                                         Aquila           
D870  277.92708  -3.57611 14 14 PMS+E  1.14 0.19 0.09037   0.4471                                         Aquila           
D871  277.92750  -2.35361 14 14 D      4.69 0.50 0.1537    0.4525             irregular                   Aquila           
D872  277.92750  -2.12861 14 14 D      1.60 0.25 0.5943    0.9794                                         Aquila           
D873  277.92750  -1.87556 14 14 PMS+E  0.42 0.08 0.07566   0.2627                                         Aquila           
D875  277.93125  -3.36333 14 14 PMS+E  0.66 0.37 0.0146    0.2748                                         Aquila           
D876  277.93333  -2.47333 14 14 PMS+E  1.40 0.22 0.03748   0.7203                                         Aquila           
D877  277.93375  -2.59417 14 14 D      2.15 0.17 0.0407    0.1724                                         Aquila           
D878  277.93375  -2.27167 14 14 D      1.06 0.17 0.1203    0.1527                                         Aquila           
D879  277.93375  -2.67889 14 14 PMS+E  0.88 0.16 0.8471    0.4298                                         Aquila           
D881  277.93417  -2.27250 14 14 D      1.05 0.17 0.1203    0.1463                                         Aquila           
D883  277.93500  -2.12917 14 14 D      1.45 0.18 0.1781    0.4207                                         Aquila           
D886  277.94125  -2.28250 14 14 D      4.39 0.44 0.005736  0.01454   curved                    2643 0.156 Aquila           
D887  277.94167  -1.17972 14 14 D      3.02 0.35 0.0009604 0.8845    curved                    1579 0.142 Aquila           
D888  277.94167  -2.10917 14 14 D      1.45 0.42 0.6029    0.9366                                         Aquila           
D889  277.94208  -1.89694 14 14 D      3.04 0.51 0.2752    0.8306             irregular                   Aquila           
D890  277.94292  -2.17778 14 14 D      1.71 0.28 0.55      0.09658                                        Aquila           
D891  277.94292  -2.15250 14 14 D      0.62 0.16 0.2269    0.8722                                         Aquila           
D893  277.94625  -1.97111 14 14 PMS+E  0.48 0.07 0.2752    0.07539                                        Aquila           
D894  277.94750  -2.76556 14 14 PMS+E  1.95 0.30 0.1304    0.5764                                         Aquila           
D896  277.94958  -2.22444 14 14 PMS+E  0.28 0.09 0.023     0.00141                                        Aquila           
D897  277.95208  -2.29361 14 14 D      4.25 0.67 0.6667    0.8826             irregular                   Aquila           
D898  277.95583  -1.23917 14 14 PMS+E  0.96 0.19 0.02033   0.8367                                         Aquila           
D899  277.95708  -2.28833 14 14 PMS+E  0.22 0.02 0.2773    0.5246                                         Aquila           
D900  277.95875  -2.16917 10 10 PMS+E  0.84 0.31 0.3114    0.8967                                         Aquila           
D901  277.96042  -2.61278 14 14 PMS+E  3.79 0.28 0.01598   0.3512             irregular                   Aquila           
D902  277.96208  -2.12444 14 14 PMS+E  1.13 0.17 0.3508    0.4785                                         Aquila           
D903  277.96333  -2.17861 14 14 D      3.89 0.63 0.5715    0.8405             irregular                   Aquila           
D904  277.96375  -2.20111 14 14 D      1.14 0.27 0.4157    0.452                                          Aquila           
D905  277.96542  -2.67333 14 14 PMS+E  1.46 0.19 0.01701   0.001048                                       Aquila           
D906  277.96708  -2.51806 14 14 D      2.05 0.36 0.1692    0.5452                                         Aquila           
D908  277.96750  -2.51389 14 14 PMS+E  0.57 0.13 0.3465    0.05987                                        Aquila           
D909  277.96833  -2.00861 14 14 P      5.52 0.71 0.4305    0.01227            irregular                   Aquila           
D910  277.97250  -2.27722 14 14 PMS+E  0.47 0.10 0.3522    0.00931                                        Aquila           
D911  277.97417  -2.75917 14 14 PMS+E  0.96 0.08 0.9079    0.9276                                         Aquila           
D912  277.97875  -1.95917 14 14 PMS+E  0.43 0.05 0.219     0.268                                          Aquila           
D913  277.97917  -2.37472 14 14 PMS+E  1.28 0.19 0.2359    0.4943                                         Aquila           
D915  277.98208  -2.68194 14 14 PMS+E  2.45 0.82 0.3982    0.4874             burst                       Aquila           
D916  277.98417  -2.69750 14 14 PMS+E  5.84 0.85 0.003728  0.9373    periodic burst             352 0.249 Aquila           
D918  277.98417  -2.74417 14 14 PMS+E  0.97 0.17 0.3008    0.4635                                         Aquila           
D919  277.98667  -2.40611 14 14 PMS+E  2.58 0.20 0.2153    0.4347                                         Aquila           
D920  277.98750  -2.97444 14 14 PMS+E  3.50 0.76 0.01821   0.936              irregular                   Aquila           
D922  277.98875  -2.02806 12 12 D      3.50 0.43 0.1925    0.5455             irregular                   Aquila           
D923  277.99042  -2.47639 14 14 D      7.35 0.62 0.7008    0.9293             irregular                   Aquila           
D924  277.99208  -1.83722 14 14 PMS+E  0.46 0.07 0.002176  2.02E-05                                       Aquila           
D925  277.99292  -2.26111 14 14 PMS+E  2.33 0.19 0.00804   0.78      curved                    1245 0.071 Aquila           
D926  277.99375  -2.10889 14 14 D      3.02 0.50 0.1262    0.6979             irregular                   Aquila           
D927  277.99417  -2.27556 14 14 PMS+E  1.70 0.21 0.0002085 0.5453    curved                    1579 0.089 Aquila           
D929  277.99583  -2.01111 14 14 PMS+E  1.80 0.16 0.3327    0.9954                                         Aquila           
D930  277.99583  -2.40389 14 14 PMS+E  6.04 0.73 1.056E-05 0.9256    periodic                   362 0.585 Aquila           
D931  277.99583  -2.11972 14 14 D      2.91 0.71 0.1925    0.9355                                         Aquila           
D932  278.00250  -1.68750 14 14 PMS+E  1.06 0.18 0.2625    0.8342                                         Aquila           
D933  278.00625  -2.63722 14 14 P      1.33 0.30 0.3594    0.9583                                         Aquila           
D934  278.01458  -1.18250 14 14 PMS+E  1.46 0.18 5.043E-05 0.8836    periodic                   352 0.060 Aquila           
D935  278.01542  -2.52528 14 14 PMS+E  0.33 0.17 0.04152   0.06266                                        Aquila           
D936  278.02000  -2.52389 14 14 D      5.47 0.50 0.06762   0.3477             irregular                   Aquila           
D937  278.02583  -2.29028 14 14 D      0.10 0.04 0.4318    0.8494                                         Aquila           
D938  278.03000  -2.15722 14 14 PMS+E  0.50 0.05 0.04027   0.06896                                        Aquila           
D939  278.03208  -2.37028 14 14 PMS+E  0.31 0.16 0.7542    0.6355                                         Aquila           
D940  278.03375  -2.10667 14 14 D      5.26 0.55 0.8891    0.1632             irregular                   Aquila           
D941  278.03583  -2.08861 14 14 PMS+E  0.44 0.05 0.04123   0.0465                                         Aquila           
D942  278.03625  -1.90389 14 14 D      5.23 0.48 0.05306   0.9705             irregular                   Aquila           
D944  278.03708  -2.44528 14 14 PMS+E  0.70 0.38 0.0369    0.8125                                         Aquila           
D945  278.03792  -2.33417 14 14 PMS+E  0.26 0.13 0.3169    0.5754                                         Aquila           
D946  278.03833  -2.45778 14 14 PMS+E  0.96 0.08 0.3109    0.7948                                         Aquila           
D947  278.03917  -2.21694 14 14 PMS+E  0.38 0.07 0.3095    0.029                                          Aquila           
D949  278.03958  -2.07639 14 14 PMS+E  0.46 0.04 0.02787   0.00662                                        Aquila           
D950  278.04042  -1.50000 14 14 PMS+E  2.80 0.22 0.2702    0.82                                           Aquila           
D951  278.04500  -2.22000 14 14 PMS+E  1.78 0.25 0.04124   0.03177                                        Aquila           
D952  278.04833  -2.34722 14 14 D     14.25 2.14 0.001188  0.0007986 curved   irregular        4800 1.166 Aquila           
D954  278.05042  -1.42611 14 14 PMS+E  1.26 0.18 0.6163    0.9004                                         Aquila           
D955  278.05292  -2.37694 14 14 PMS+E  0.37 0.12 0.3021    0.06909                                        Aquila           
D956  278.05458  -1.95833 14 14 P      0.38 0.12 0.02892   0.8108                                         Aquila           
D957  278.05750  -1.64417 14 14 PMS+E  1.92 0.83 6.124E-05 0.822     periodic                   374 0.305 Aquila           
D958  278.05917  -2.55722 14 14 D      0.87 0.15 0.913     0.03348                                        Aquila           
D959  278.06208  -2.32694 14 14 PMS+E  1.29 0.18 0.2944    0.7712                                         Aquila           
D961  278.06292  -2.59028 14 14 PMS+E  0.57 0.04 0.0013    9.233E-05                                      Aquila           
D963  278.06625  -2.57861 14 14 P     24.65 1.96 0.0004484 0.5294    curved   irregular        2158 0.643 Aquila           
D964  278.06958  -2.38778 14 14 D      3.15 0.27 0.8912    0.909              irregular                   Aquila           
D965  278.07083  -2.49806 14 14 D      5.23 0.32 0.8658    0.03918            irregular                   Aquila           
D966  278.07667  -2.13056 14 14 PMS+E  0.83 0.18 0.2611    0.4726                                         Aquila           
D967  278.07708  -2.20028 14 14 PMS+E  1.81 0.41 0.3373    0.04107                                        Aquila           
D968  278.07875  -1.88028 14 14 D      1.42 0.31 0.3004    0.3434                                         Aquila           
D969  278.08333  -1.72778 14 14 PMS+E  0.39 0.21 0.1858    0.2119                                         Aquila           
D971  278.08542  -2.37861 14 14 D      3.63 0.44 0.1026    0.9885             irregular                   Aquila           
D972  278.08958  -2.21417 14 14 PMS+E  0.35 0.04 0.5014    0.2101                                         Aquila           
D973  278.08958  -2.36944 14 14 PMS+E  1.04 0.15 0.000648  0.9735    curved                    1579 0.053 Aquila           
D974  278.09042  -1.73222 14 14 PMS+E  0.96 0.25 0.07466   0.244                                          Aquila           
D976  278.09708  -2.48028 14 14 PMS+E  1.40 0.17 0.08032   0.5241                                         Aquila           
D977  278.09792  -1.81222 14 14 PMS+E  1.09 0.25 0.8897    0.4586                                         Aquila           
D978  278.09833  -2.57889 14 14 PMS+E  4.54 0.67 0.3501    0.1276             irregular                   Aquila           
D979  278.10667  -1.50667 14 14 PMS+E  0.91 0.10 0.4465    0.5449                                         Aquila           
D980  278.10833  -2.50556 14 14 D      0.27 0.09 0.4622    0.4971                                         Aquila           
D981  278.11125  -2.69611 14 14 D      0.71 0.30 0.2626    0.9385                                         Aquila           
D982  278.11667  -2.78694 13 13 PMS+E  1.75 0.32 0.1508    0.6548                                         Aquila           
D983  278.11667  -2.29528 14 14 PMS+E  0.57 0.05 0.5501    0.4491                                         Aquila           
D984  278.11792  -1.91972 14 14 PMS+E  1.54 0.11 0.0009471 2.168E-05 linear             -0.015            Aquila           
D985  278.12250  -1.76000 14 14 PMS+E  0.43 0.05 0.6694    0.2983                                         Aquila           
D986  278.12500  -2.07028 14 14 PMS+E  0.49 0.03 0.01752   0.001067                                       Aquila           
D987  278.12583  -1.63417 14 14 PMS+E  2.14 0.24 0.01451   0.9995                                         Aquila           
D988  278.12708  -2.49056 14 14 PMS+E  1.58 0.26 0.01937   0.07033            drop                        Aquila           
D989  278.12833  -1.38222 14 14 PMS+E  1.47 0.19 0.08616   0.9921                                         Aquila           
D990  278.13208  -2.27222 14 14 D      1.05 0.29 0.2463    0.6008                                         Aquila           
D991  278.13542  -1.85667 14 14 PMS+E  0.79 0.13 0.01314   0.6297                                         Aquila           
D993  278.13875  -2.36556 14 14 PMS+E  1.10 0.23 0.03238   0.1879                                         Aquila           
D994  278.14000  -2.80500 14 14 PMS+E  1.51 0.21 0.4593    0.9966                                         Aquila           
D995  278.14167  -1.97667 14 14 D      2.79 1.13 2.439E-05 0.8088    periodic                   481 0.429 Aquila           
D996  278.14250  -2.31806 14 14 PMS+E  0.33 0.16 0.1941    0.7761                                         Aquila           
D997  278.14500  -1.61167 14 14 PMS+E  2.25 0.17 0.6809    0.4213                                         Aquila           
D998  278.14542  -2.40306 14 14 PMS+E  0.46 0.05 0.02848   0.00217                                        Aquila           
D999  278.14583  -2.38917 14 14 PMS+E  0.43 0.05 0.0005418 3.083E-06                                      Aquila           
D1000 278.14958  -2.76306 14 14 PMS+E  0.76 0.11 0.0883    0.2939                                         Aquila           
D1001 278.15000  -2.09000 14 14 PMS+E  4.10 0.68 0.002267  0.7093    periodic                   314 0.227 Aquila           
D1003 278.15542  -2.19722 14 14 PMS+E  1.04 0.26 0.378     0.6963                                         Aquila           
D1004 278.15583  -2.84583 14 14 P      1.48 0.29 0.2749    0.9477                                         Aquila           
D1005 278.15667  -2.51722 14 14 D      2.25 0.31 0.4961    0.7413                                         Aquila           
D1007 278.16083  -2.31333 14 14 PMS+E  1.97 0.51 0.146     0.9337                                         Aquila           
D1008 278.16250  -2.60333 14 14 PMS+E  3.03 0.95 0.001109  0.7018    periodic                   429 0.315 Aquila           
D1009 278.16292  -2.36667 14 14 PMS+E  1.49 0.23 0.003182  0.9908    periodic                   216 0.086 Aquila           
D1012 278.16625  -1.50250 14 14 PMS+E  5.61 1.08 0.0003229 0.5708    periodic                   548 0.429 Aquila           
D1013 278.16625  -1.44556 14 14 PMS+E  1.36 0.16 0.02995   0.7896                                         Aquila           
D1014 278.17208  -2.16611 14 14 PMS+E  0.45 0.05 0.5003    0.06351                                        Aquila           
D1015 278.17667  -2.79889 14 14 D      2.64 0.20 0.1042    0.808                                          Aquila           
D1017 278.18417  -2.42361 14 14 PMS+E  0.44 0.19 0.2075    0.1511                                         Aquila           
D1019 278.18792  -2.36556 14 14 PMS+E  2.70 0.19 0.8307    0.2595                                         Aquila           
D1022 278.19417  -2.25667 14 14 PMS+E  0.73 0.21 0.1349    0.9707                                         Aquila           
D1023 278.19500  -2.72417 14 14 PMS+E  0.49 0.04 0.0009308 1.045E-05                                      Aquila           
D1024 278.19917  -2.66111 14 14 D      2.71 0.32 0.6014    0.1014                                         Aquila           
D1025 278.20292  -2.04111 14 14 PMS+E  0.62 0.18 0.0545    0.02899                                        Aquila           
D1026 278.20417  -1.65528 14 14 PMS+E  1.31 0.53 0.0005127 0.9178    periodic                   332 0.183 Aquila           
D1028 278.20750  -2.52806 14 14 D      4.34 0.53 0.797     0.971              irregular                   Aquila           
D1029 278.20917  -2.66833 14 14 PMS+E  0.62 0.08 0.04039   0.01963                                        Aquila           
D1030 278.21375  -2.20139 14 14 PMS+E  0.32 0.04 0.4442    0.9879                                         Aquila           
D1032 278.22083  -1.69556 14 14 PMS+E  1.72 0.24 0.02382   1                                              Aquila           
D1033 278.22208  -1.70611 14 14 PMS+E  0.91 0.18 0.7416    0.6757                                         Aquila           
D1034 278.22208  -2.38417 14 14 PMS+E  0.95 0.16 0.1102    0.8955                                         Aquila           
D1035 278.22250  -2.29056 14 14 PMS+E  1.94 0.29 0.001231  0.001432  curved                    4800 0.099 Aquila           
D1036 278.22500  -2.78528 14 14 D      8.31 0.70 0.03721   0.8682             irregular                   Aquila           
D1037 278.22750  -2.74306 14 14 PMS+E  2.24 0.26 0.7352    0.05502                                        Aquila           
D1039 278.23542  -2.75083 14 14 D      5.59 0.39 0.3635    0.5225             irregular                   Aquila           
D1040 278.23792  -2.75444 14 14 D      5.21 0.68 1.475E-05 1.305E-05 linear   irregular -0.076            Aquila           
D1042 278.23958  -1.61889 14 14 PMS+E  1.61 0.23 0.1021    0.3644                                         Aquila           
D1044 278.24167  -1.31750 14 14 PMS+E  1.01 0.14 0.1865    0.5434                                         Aquila           
D1045 278.24208  -2.57861 14 14 PMS+E  0.65 0.16 0.05124   0.9844                                         Aquila           
D1046 278.25167  -2.83139 14 14 PMS+E  0.55 0.06 0.01657   0.0009916                                      Aquila           
D1047 278.25375  -1.34444 14 14 PMS+E  1.05 0.20 0.7182    0.9631                                         Aquila           
D1048 278.25417  -2.69528 14 14 PMS+E  1.07 0.17 0.01761   0.4104                                         Aquila           
D1049 278.25708  -2.64833 14 14 PMS+E  1.43 0.20 0.007116  0.9579    periodic                   238 0.080 Aquila           
D1050 278.26333  -1.95278 14 14 PMS+E  1.72 0.53 0.257     0.7916                                         Aquila           
D1051 278.26333  -2.73389 14 14 D      2.48 0.19 0.5554    0.7135                                         Aquila           
D1052 278.26417  -2.14500 14 14 P      0.33 0.03 0.6331    0.2846                                         Aquila           
D1054 278.26583  -2.61389 14 14 PMS+E  1.11 0.14 0.7684    0.254                                          Aquila           
D1055 278.26667  -2.01444 14 14 PMS+E  2.07 0.33 0.03303   0.05617                                        Aquila           
D1057 278.27417  -2.73611 14 14 D      3.66 0.26 0.05058   0.01758            irregular                   Aquila           
D1058 278.27417  -2.85222 14 14 PMS+E  1.96 0.16 0.01105   0.0007229                                      Aquila           
D1059 278.27500  -2.16917 14 14 PMS+E  1.74 0.28 0.6232    0.1095                                         Aquila           
D1060 278.27583  -2.77833 14 14 PMS+E  1.54 0.24 0.12      1                                              Aquila           
D1061 278.27667  -2.48472 14 14 PMS+E  1.52 0.88 0.0001726 0.8694    periodic                   291 0.334 Aquila           
D1062 278.27833  -1.60972 14 14 PMS+E  2.68 0.16 0.001068  0.8879    periodic                   224 0.062 Aquila           
D1063 278.28000  -2.56278 14 14 PMS+E  0.60 0.12 0.2104    0.6925                                         Aquila           
D1064 278.29125  -1.48306 14 14 PMS+E  1.59 0.28 0.0001759 0.9221    periodic                   332 0.109 Aquila           
D1065 278.29417  -2.58806 14 14 PMS+E  1.50 0.28 0.2795    0.9086                                         Aquila           
D1066 278.29750  -2.84750 14 14 PMS+E  0.91 0.13 0.5563    0.5235             drop                        Aquila           
D1067 278.30000  -1.63500 14 14 PMS+E  1.14 0.17 0.05984   0.7987                                         Aquila           
D1068 278.30083  -2.83444 14 14 PMS+E  0.53 0.08 0.6596    0.9215                                         Aquila           
D1069 278.30167  -1.15639 14 14 PMS+E  0.63 0.12 0.6027    0.5567                                         Aquila           
D1071 278.31083  -2.68611 14 14 PMS+E  0.89 0.15 0.1842    0.234                                          Aquila           
D1072 278.31083  -2.71500 14 14 PMS+E  1.86 0.14 0.0281    0.83                                           Aquila           
D1073 278.31958  -2.39500 14 14 PMS+E  3.48 0.27 0.04056   0.0264             irregular                   Aquila           
D1074 278.32250  -2.60694 14 14 PMS+E  5.81 0.83 0.002381  0.8014    periodic                   291 0.299 Aquila           
D1075 278.32750  -2.65056 14 14 PMS+E  0.24 0.16 0.06403   0.2417                                         Aquila           
D1076 278.32833  -2.59528 14 14 PMS+E  1.34 0.11 0.2429    0.998                                          Aquila           
D1078 278.33333  -1.53472 14 14 PMS+E  5.93 0.83 0.000136  0.7763    periodic                   399 0.342 Aquila           
D1080 278.33667  -2.79917 14 14 PMS+E  4.25 0.65 0.001577  0.7812    periodic                   291 0.236 Aquila           
D1081 278.33750  -2.38833 14 14 PMS+E  1.37 0.21 0.3306    0.4702                                         Aquila           
D1082 278.33792  -2.92250 14 14 PMS+E  1.35 0.20 0.0251    0.9501                                         Aquila           
D1086 278.36250  -2.46222 14 14 PMS+E  2.25 0.38 0.006995  0.5879    periodic                   341 0.124 Aquila           
D1087 278.37000  -2.77028 14 14 D      0.52 0.29 0.6878    0.5978                                         Aquila           
D1089 278.37167  -2.46389 14 14 PMS+E  0.45 0.06 0.8764    0.2938                                         Aquila           
D1090 278.37250  -2.76611 11 13 P      1.55 0.56 0.3286    0.3356                                         Aquila           
D1091 278.37625  -1.59444 14 14 PMS+E  0.81 0.11 0.2984    0.5722                                         Aquila           
D1092 278.38417  -2.64472 14 14 PMS+E  1.60 0.26 0.446     0.8581                                         Aquila           
D1094 278.38708  -2.49972 14 14 D      2.46 0.21 6.731E-05 0.1292    curved                    3409 0.090 Aquila           
D1095 278.39292  -1.29972 14 14 PMS+E  4.04 0.56 0.02104   0.9993             irregular                   Aquila           
D1098 278.40708  -1.41833 14 14 PMS+E  0.58 0.09 0.1237    0.6904                                         Aquila           
D1099 278.40750  -2.72167 14 14 PMS+E  0.89 0.16 0.4002    0.6453                                         Aquila           
D1101 278.41167  -2.82528 14 14 D      4.50 0.47 0.0004791 4.708E-06 linear             -0.050            Aquila           
D1103 278.41875  -2.67250 14 14 PMS+E  0.47 0.04 0.03394   0.001896                                       Aquila           
D1104 278.43625  -2.82806 14 14 PMS+E  1.39 0.20 0.0587    0.5786                                         Aquila           
D1105 278.46333  -1.70806 14 14 PMS+E  0.61 0.38 0.4596    0.01332                                        Aquila           
D1106 278.47792  -1.71528 14 14 PMS+E  0.81 0.14 0.04702   0.438                                          Aquila           
D1107 278.52083  -1.56750 14 14 PMS+E  0.92 0.14 0.2173    0.7697                                         Aquila           
D1108 278.52958  -1.56444 14 14 D      3.12 0.90 0.04187   0.3704             irregular                   Aquila           
D1110 278.92667  -0.02000 14 14 PMS+E  1.01 0.14 0.3288    0.9946                                         Aquila           
D1112 278.98125   0.15528 14 14 PMS+E  1.76 0.61 0.01491   0.4874                                         Aquila           
D1113 279.00750   0.25111 14 14 PMS+E  1.39 0.22 0.05273   0.9755                                         Aquila           
D1115 279.01083  -0.03889 14 14 D      0.37 0.10 0.7904    0.01509                                        Aquila           
D1117 279.03500   0.03444 14 14 PMS+E  1.70 0.34 0.01943   0.6539                                         Aquila           
D1118 279.04292   0.02417 14 14 PMS+E  0.20 0.04 0.2627    0.6055                                         Aquila           
D1119 279.04500   0.15722 14 14 PMS+E  0.85 0.11 0.4322    0.9625                                         Aquila           
D1120 279.05000  -0.25111 14 14 PMS+E  1.87 0.12 0.01067   0.0005673                                      Aquila           
D1121 279.08083  -0.04694 14 14 PMS+E  0.50 0.31 0.07067   0.9764                                         Aquila           
D1122 279.08417  -0.32083 14 14 PMS+E  0.76 0.17 0.07262   0.8182                                         Aquila           
D1123 279.09167  -0.22889 14 14 D      0.20 0.03 0.07357   0.1687                                         Aquila           
D1124 279.09875  -0.24667 14 14 P      0.93 0.13 0.01857   0.001568                                       Aquila           
D1126 279.17083  -0.01389 14 14 PMS+E  0.78 0.12 0.4005    0.3632                                         Aquila           
D1127 279.17125   0.32056 14 14 PMS+E  4.48 0.72 2.564E-05 0.9585    periodic                   323 0.275 Aquila           
D1128 279.17583   0.15417 14 14 D      1.47 0.38 0.003787  0.8508    periodic                   575 0.155 Aquila           
D1129 279.18833  -0.28194 14 14 PMS+E  0.29 0.14 0.5547    0.9946                                         Aquila           
D1130 279.19667  -0.22722 14 14 PMS+E  0.66 0.12 0.03035   0.05993                                        Aquila           
D1131 279.20708  -0.14556 14 14 PMS+E  0.45 0.24 0.4222    0.5356                                         Aquila           
D1133 279.21875  -0.03583 14 14 PMS+E  2.83 0.18 0.03072   0.7261                                         Aquila           
D1135 279.22500  -0.03111 14 14 D      6.39 1.06 0.001568  0.9941    periodic                   481 0.432 Aquila           
D1136 279.23375   0.36361 14 14 PMS+E  0.82 0.14 0.6125    0.9945                                         Aquila           
D1137 279.24292  -0.28611 14 14 PMS+E  0.65 0.12 0.05278   0.06474                                        Aquila           
D1138 279.25292   0.20722 14 14 PMS+E  0.38 0.19 0.7275    0.9436                                         Aquila           
D1139 279.26958  -0.19194 14 14 PMS+E  0.57 0.24 0.03072   0.9554                                         Aquila           
D1140 279.27542   0.19722 14 14 D      2.58 0.20 0.1619    0.919                                          Aquila           
D1141 279.27625   0.13889 14 14 PMS+E  1.26 0.20 0.01944   0.115                                          Aquila           
D1142 279.27792   0.19639 14 14 PMS+E  1.01 0.14 0.2267    0.5933                                         Aquila           
D1143 279.28458  -0.39083 14 14 PMS+E  0.92 0.18 0.2492    0.9674                                         Aquila           
D1144 279.29417  -0.10083 14 14 D      1.99 0.43 0.2798    0.6702                                         Aquila           
D1145 279.30708   0.21528 14 14 PMS+E  1.80 0.25 0.5641    0.2067                                         Aquila           
D1146 279.31000  -0.39056 14 14 PMS+E  1.11 0.15 0.03682   0.1935                                         Aquila           
D1147 279.31542  -0.44889 14 14 PMS+E  0.21 0.03 0.3791    0.8438                                         Aquila           
D1148 279.33500  -0.16806 14 14 PMS+E  0.72 0.12 0.51      0.9669                                         Aquila           
D1149 279.33833  -0.05444 14 14 PMS+E  7.17 0.49 0.03468   0.947              irregular                   Aquila           
D1150 279.34417  -0.43028 14 14 PMS+E  0.71 0.05 0.5487    0.2028                                         Aquila           
D1151 279.34458   0.05306 14 14 PMS+E  2.74 0.16 0.0008069 0.4187    curved                    2158 0.062 Aquila           
D1152 279.34542   0.02111 14 14 PMS+E  0.47 0.08 0.3742    0.9841                                         Aquila           
D1153 279.34542   0.14111 14 14 PMS+E  0.87 0.15 0.0271    0.04118                                        Aquila           
D1154 279.35000  -0.26306 14 14 PMS+E  1.41 0.18 0.2287    0.9072                                         Aquila           
D1158 279.36792   0.39639 14 14 PMS+E  0.41 0.03 0.01126   0.009553                                       Aquila           
D1159 279.37583   0.11833 10 10 P      3.25 0.25 0.004552  0.9991    curved                    1823 0.101 Aquila           
D1161 279.37958   0.11833 14 14 P      3.95 1.34 0.09461   0.6961             irregular                   Aquila           
D1162 279.38208  -0.37028 14 14 PMS+E  0.87 0.12 0.4104    0.9869                                         Aquila           
D1163 279.38833   0.09528 14 14 PMS+E  6.12 0.82 0.0008637 0.899     periodic                   314 0.303 Aquila           
D1164 279.39917   0.31806 14 14 D      1.94 0.36 0.1879    0.7987                                         Aquila           
D1165 279.41083  -0.42917 14 14 PMS+E  1.12 0.16 0.002315  9.057E-05 linear             -0.020            Aquila           
D1166 279.41167   0.25278 14 14 PMS+E  1.31 0.19 0.05312   0.9357             drop                        Aquila           
D1167 279.41208   0.25639 14 14 PMS+E  1.08 0.15 0.03407   0.9031                                         Aquila           
D1171 279.41333  -0.29806 14 14 PMS+E  1.26 0.19 0.2511    0.9239                                         Aquila           
D1172 279.42500   0.28111 14 14 PMS+E  3.78 0.21 0.0003094 0.9043    periodic                   277 0.082 Aquila           
D1173 279.44125  -0.26389 14 14 D      1.58 0.57 0.6518    0.9014                                         Aquila           
D1174 279.44500  -0.03194 14 14 P      0.36 0.07 0.006979  0.001167                                       Aquila           
D1175 279.44583  -0.27694 14 14 PMS+E  0.29 0.04 0.2697    0.08687                                        Aquila           
D1178 279.45583   0.19944 14 14 PMS+E  0.81 0.12 0.2785    0.3477                                         Aquila           
D1179 279.45667  -0.31306 14 14 PMS+E  0.51 0.06 0.3128    0.2195                                         Aquila           
D1180 279.46083  -0.30889 14 14 PMS+E  1.32 0.20 0.0002252 0.9695    periodic                  1126 0.069 Aquila           
D1181 279.46833  -0.38056 14 14 PMS+E  0.29 0.14 0.2585    0.139                                          Aquila           
D1182 279.47167   0.31361 14 14 D      4.76 0.40 0.03728   0.02214            irregular                   Aquila           
D1183 279.47958   0.45917 14 14 PMS+E  0.95 0.15 0.1951    0.5908                                         Aquila           
D1185 279.48583  -0.39028 14 14 PMS+E  0.24 0.04 0.4154    0.9999                                         Aquila           
D1186 279.49292  -0.42139 14 14 PMS+E  0.27 0.06 0.3786    0.1871                                         Aquila           
D1187 279.49333   0.39833 14 14 PMS+E  1.60 0.28 0.01204   0.7352                                         Aquila           
D1188 279.49958  -0.04361 13 13 D      1.61 0.44 0.4926    0.6917                                         Aquila           
D1189 279.50375  -0.03861 14 14 PMS+E  3.39 0.24 7.207E-05 3.384E-07 linear             -0.031            Aquila           
D1190 279.50542  -0.22972 14 14 PMS+E  2.32 0.18 0.0342    0.9908                                         Aquila           
D1192 279.52458  -0.24250 14 14 PMS+E  0.62 0.11 0.005769  0.0001064                                      Aquila           
D1193 279.53042   0.18694 14 14 D      0.88 0.17 0.3285    0.2551                                         Aquila           
D1194 279.53542  -0.33972 14 14 PMS+E  0.93 0.15 0.5712    0.6954                                         Aquila           
D1195 279.53583   0.44806 14 14 D      3.25 0.48 0.8683    0.1116             irregular                   Aquila           
D1196 279.53583   0.34972 14 14 PMS+E  1.45 0.21 0.005191  0.9486    periodic                   875 0.071 Aquila           
D1197 279.53750  -0.12167 14 14 D      2.55 0.39 0.01569   0.2921                                         Aquila           
D1198 279.54208  -0.39583 14 14 PMS+E  0.31 0.06 0.1781    0.6529                                         Aquila           
D1199 279.54417   0.32444 14 14 PMS+E  0.56 0.08 0.6147    0.2472                                         Aquila           
D1200 279.54583   0.04667 14 14 D      0.66 0.44 0.393     0.04945                                        Aquila           
D1202 279.55375  -0.16611 14 14 PMS+E  0.86 0.13 0.6077    0.1324                                         Aquila           
D1203 279.55625   0.15472 14 14 PMS+E  0.67 0.21 0.02295   0.0008309                                      Aquila           
D1204 279.56000   0.58583 14 14 PMS+E  1.21 0.17 0.07566   0.3479                                         Aquila           
D1205 279.56583   0.40583 14 14 PMS+E  0.92 0.06 0.1091    0.2206                                         Aquila           
D1206 279.56583   0.44028 14 14 PMS+E  1.89 0.24 0.03907   0.12                                           Aquila           
D1207 279.57083  -0.36500 14 14 D      1.59 0.34 0.08101   0.9985                                         Aquila           
D1208 279.57458  -0.11278 14 14 PMS+E  5.99 0.77 0.00596   0.9377    periodic                   306 0.268 Aquila           
D1211 279.59417   0.38583 14 14 D      0.90 0.22 0.3724    0.1587                                         Aquila           
D1212 279.60083  -0.17806 14 14 PMS+E  6.00 0.72 0.06948   0.5466             irregular                   Aquila           
D1213 279.60125   0.54444 14 14 PMS+E  0.29 0.02 0.4149    0.8107                                         Aquila           
D1214 279.60375  -0.10306 14 14 PMS+E  3.18 0.26 0.5512    0.3667             irregular                   Aquila           
D1215 279.60917  -0.03056 14 14 PMS+E  1.36 0.26 0.3142    0.2354                                         Aquila           
D1216 279.61375  -0.47917 14 14 PMS+E  0.40 0.26 0.02168   0.02344                                        Aquila           
D1217 279.61458   0.25278 14 14 PMS+E  1.04 0.17 0.9221    0.5138                                         Aquila           
D1220 279.62625   0.61083 14 14 PMS+E  2.87 0.49 0.8239    0.08996                                        Aquila           
D1221 279.63708  -0.02278 14 14 D      2.49 0.51 0.5467    0.6172                                         Aquila           
D1222 279.63958  -0.11861 14 14 PMS+E  0.32 0.08 0.1703    0.9266                                         Aquila           
D1223 279.64333   0.31417 14 14 D      0.63 0.21 0.132     0.8586                                         Aquila           
D1225 279.64792   0.56861 14 14 PMS+E  1.06 0.69 0.02058   0.5574                                         Aquila           
D1226 279.65583   0.32472 14 14 PMS+E  1.79 0.38 0.456     0.5564                                         Aquila           
D1227 279.65875   0.50972 14 14 D      1.81 0.44 0.2028    0.4796                                         Aquila           
D1228 279.65917   0.11556 14 14 PMS+E  1.04 0.18 0.714     0.4498                                         Aquila           
D1230 279.66167   0.61194 14 14 PMS+E  1.33 0.19 0.1282    0.5834                                         Aquila           
D1231 279.67500  -0.47278 14 14 PMS+E  0.90 0.20 0.2207    0.1767                                         Aquila           
D1232 279.67667   0.29528 14 14 PMS+E  0.70 0.37 0.1915    0.01989                                        Aquila           
D1234 279.68083   0.52167 14 14 PMS+E  0.63 0.03 0.01363   0.0005925                                      Aquila           
D1236 279.68125   0.02444 14 14 D      3.22 1.03 0.0007939 0.9125    periodic                   445 0.401 Aquila           
D1237 279.68583  -0.43389 14 14 D      1.88 0.44 0.4325    0.9076                                         Aquila           
D1238 279.68792   0.22250 14 14 D      0.43 0.21 0.05695   0.059                                          Aquila           
D1239 279.69542   0.69028 14 14 PMS+E  1.43 0.43 0.2204    0.8886                                         Aquila           
D1240 279.70333  -0.12500 14 14 PMS+E  1.29 0.16 0.0465    0.5142                                         Aquila           
D1241 279.70833   0.13667 14 14 PMS+E  1.74 0.30 0.02545   0.1957                                         Aquila           
D1242 279.71250  -0.31444 14 14 PMS+E  1.52 0.21 0.0006666 0.5485    periodic                   814 0.080 Aquila           
D1243 279.72250  -0.07167 14 14 PMS+E  3.06 0.20 0.116     0.7728             irregular                   Aquila           
D1244 279.72375   0.01250 14 14 PMS+E  0.59 0.13 0.6757    0.4939                                         Aquila           
D1245 279.72625  -0.45611 14 14 PMS+E  1.72 0.25 0.158     0.6708                                         Aquila           
D1246 279.73208   0.24528 14 14 PMS+E  0.38 0.06 0.5503    0.145                                          Aquila           
D1247 279.73208  -0.39444 14 14 P      2.31 1.15 1.642E-05 0.9888    periodic                   605 0.445 Aquila           
D1248 279.73625   0.57472 14 14 PMS+E  0.43 0.03 0.3808    0.4653                                         Aquila           
D1249 279.74125  -0.18889 14 14 PMS+E  4.05 0.65 0.007708  0.9665    periodic                   323 0.232 Aquila           
D1251 279.74833   0.08250 14 14 PMS+E  1.11 0.15 0.1725    0.9278                                         Aquila           
D1252 279.74917  -0.13583 14 14 PMS+E  1.74 0.23 0.134     0.9994                                         Aquila           
D1253 279.75292   0.26250 14 14 PMS+E  0.28 0.15 0.3125    0.9781                                         Aquila           
D1254 279.75417   0.14528 14 14 PMS+E  0.61 0.22 0.4875    0.1227                                         Aquila           
D1255 279.75542   0.50417  4 14 P      1.35 0.48 0.02847   0.0069                                         Aquila           
D1256 279.77250   0.10139 14 14 PMS+E  0.41 0.28 0.74      0.9097                                         Aquila           
D1257 279.77292   0.53639 14 14 PMS+E  1.12 0.10 0.1264    0.9886                                         Aquila           
D1258 279.77292   0.11500 14 14 PMS+E  0.98 0.16 0.07066   0.4862                                         Aquila           
D1259 279.77583  -0.17167 14 14 PMS+E  0.73 0.11 0.1891    0.6232                                         Aquila           
D1261 279.78958   0.23167 14 14 P      0.78 0.23 0.3573    0.9788                                         Aquila           
D1262 279.79042   0.54583 14 14 P      2.11 0.35 0.03421   0.003724                                       Aquila           
D1263 279.80333   0.60500 14 14 PMS+E  1.58 0.20 0.5164    0.3468                                         Aquila           
D1264 279.80875   0.40028 14 14 PMS+E  0.49 0.03 0.01963   0.003181                                       Aquila           
D1265 279.81292   0.38778 14 14 PMS+E  0.68 0.06 0.1554    0.7187                                         Aquila           
D1266 279.81500  -0.08306 14 14 PMS+E  0.71 0.09 0.1423    0.3228                                         Aquila           
D1267 279.81708   0.48917 14 14 PMS+E  1.27 0.19 0.0001158 1.554E-05 curved                    3409 0.066 Aquila           
D1268 279.82708  -0.20639 14 14 PMS+E  0.97 0.15 0.03411   0.9811                                         Aquila           
D1269 279.84417   0.24389 14 14 D      3.30 0.26 0.5665    0.8818             irregular                   Aquila           
D1270 279.85250  -0.23306 14 14 PMS+E  1.01 0.16 0.03236   0.5611                                         Aquila           
D1272 279.85917   0.42111 14 14 PMS+E  1.03 0.16 0.4949    0.1657                                         Aquila           
D1274 279.86375   0.56167 14 14 PMS+E  0.39 0.03 0.5282    0.01413                                        Aquila           
D1275 279.86542  -0.20806 14 14 PMS+E  0.48 0.06 0.009892  0.04997                                        Aquila           
D1276 279.86708  -0.09139 14 14 PMS+E  1.40 0.21 4.376E-05 0.8742    periodic                  1126 0.073 Aquila           
D1277 279.87417   0.62778 14 14 P      5.31 0.49 0.001071  0.002207  curved                    2643 0.193 Aquila           
D1278 279.88125  -0.00472 14 14 D      0.27 0.09 0.0627    0.08135                                        Aquila           
D1279 279.88167   0.08250 14 14 D      1.75 1.07 0.0003132 0.8208    periodic                   524 0.359 Aquila           
D1280 279.88208   0.46250 14 14 PMS+E  0.86 0.15 0.1935    0.9181                                         Aquila           
D1281 279.88625   0.16778 14 14 PMS+E  0.87 0.11 0.03596   0.2767                                         Aquila           
D1282 279.88833   0.52972 14 14 PMS+E  0.98 0.17 0.09838   0.5882                                         Aquila           
D1284 279.89458   0.08778 14 14 PMS+E  1.55 0.23 0.1673    0.9573                                         Aquila           
D1285 279.89833   0.04222 14 14 PMS+E  2.89 0.22 0.0478    0.5591                                         Aquila           
D1286 279.91750   0.02722 14 14 PMS+E  5.28 0.71 1.197E-05 0.7754    periodic                   429 0.277 Aquila           
D1287 279.91833   0.24694 14 14 D      3.18 0.81 0.01739   0.4068             irregular                   Aquila           
D1288 279.93167   0.53278 14 14 PMS+E  8.98 0.70 0.1986    0.8415             drop                        Aquila           
D1289 279.95667   0.48917 14 14 PMS+E  2.66 0.17 0.3851    0.6686                                         Aquila           
D1290 279.96500   0.64694 14 14 PMS+E  1.21 0.19 0.6539    0.3235                                         Aquila           
D1291 279.96542   0.65222 14 14 PMS+E  0.08 0.01 0.1901    0.897                                          Aquila           
D1292 279.97417  -0.00444 14 14 PMS+E  0.71 0.12 0.08329   0.378                                          Aquila           
D1293 279.97625   0.07056 14 14 PMS+E  4.74 0.78 3.87E-05  0.8323    periodic                   374 0.288 Aquila           
D1294 279.97708   0.62861 14 14 PMS+E  0.42 0.23 0.7039    0.7563                                         Aquila           
D1295 279.97750   0.39500 14 14 PMS+E  0.99 0.12 0.4258    0.9881                                         Aquila           
D1296 279.99042   0.43389 14 14 PMS+E  0.67 0.15 0.367     0.6655                                         Aquila           
D1297 279.99875   0.01167 14 14 PMS+E  0.42 0.04 0.215     0.01468                                        Aquila           
D1298 280.00500   0.36583 14 14 PMS+E  0.87 0.12 0.1328    0.7976                                         Aquila           
D1299 280.00750   0.64972 14 14 PMS+E  2.86 0.22 0.03755   0.004848                                       Aquila           
D1300 280.02292  -0.02056 14 14 PMS+E  2.96 0.34 0.1244    0.5927                                         Aquila           
D1301 280.04667   0.24611 14 14 PMS+E  1.37 0.76 0.004738  0.9805    periodic                   291 0.314 Aquila           
D1303 280.04875   0.08917 14 14 PMS+E  1.49 0.24 0.03085   0.001769                                       Aquila           
D1304 280.05000   0.49083 14 14 D      0.58 0.09 2.455E-05 3.624E-06                                      Aquila           
D1305 280.05042   0.48444 14 14 PMS+E  0.55 0.08 0.2885    0.02487                                        Aquila           
D1306 280.06167   0.61778 14 14 PMS+E  0.89 0.16 0.07911   0.997                                          Aquila           
D1307 280.06208   0.53556 14 14 PMS+E  1.08 0.17 0.06796   0.7827                                         Aquila           
D1308 280.06542   0.18361 14 14 PMS+E  3.95 0.65 0.002431  0.5677    periodic                   298 0.222 Aquila           
D1309 280.06667   0.25000 14 14 D      7.58 0.60 0.9277    0.5646             irregular                   Aquila           
D1310 280.06708   0.49639 14 14 PMS+E  1.43 0.71 0.02443   0.6683                                         Aquila           
D1311 280.07333   0.27028 14 14 P      7.94 1.08 0.5535    0.8723             irregular                   Aquila           
D1312 280.08333   0.24972 14 14 D      2.43 0.21 0.4249    0.1467                                         Aquila           
D1313 280.09708   0.17417 14 14 PMS+E  0.85 0.15 0.7028    0.8202                                         Aquila           
D1316 280.10750   0.30611 14 14 PMS+E  4.18 0.52 0.0009347 0.9397    periodic                   243 0.198 Aquila           
D1317 280.11708   0.26111 14 14 PMS+E  0.59 0.11 0.3692    0.8407                                         Aquila           
D1318 280.12875   0.15861 14 14 PMS+E  1.95 0.49 0.03277   0.1444                                         Aquila           
D1319 280.13625   0.29694 14 14 PMS+E  1.12 0.15 0.02533   0.5337                                         Aquila           
D1320  60.35208  41.03028 14 14 P      1.40 0.20 0.009636  0.01173   curved                    2656 0.057 Auriga/CMC       
D1321  60.39292  41.19528 14 14 PMS+E  1.48 0.13 0.9852    0.7879                                         Auriga/CMC       
D1322  62.50250  40.04333 14 14 D      3.03 0.54 0.8486    0.959              irregular                   Auriga/CMC       
D1323  62.51083  40.04667 14 14 P      0.95 0.18 0.3495    0.03714                                        Auriga/CMC       
D1324  62.52333  40.04389 14 14 D      1.90 0.32 0.2477    0.3037                                         Auriga/CMC       
D1325  62.53500  40.04000 14 14 P      1.54 0.27 0.2069    0.8635                                         Auriga/CMC       
D1327  62.66875  38.08333 14 14 D      2.30 0.19 0.002239  0.01933   curved                    2656 0.061 Auriga/CMC       
D1329  62.67542  38.09972 14 14 PMS+E  0.41 0.07 0.5674    0.7967                                         Auriga/CMC       
D1330  62.69833  38.05917 14 14 D      1.99 0.24 0.1655    0.9481                                         Auriga/CMC       
D1331  62.70458  38.07917 14 14 D      5.65 0.77 0.02989   0.6917             irregular                   Auriga/CMC       
D1332  64.93583  38.18944 14 14 P      1.07 0.12 0.0003354 0.01661   curved                    2657 0.044 Auriga/CMC       
D1333  65.21833  38.10972 14 14 PMS+E  0.32 0.03 0.005486  0.0003202                                      Auriga/CMC       
D1334  65.40792  37.57806 14 14 D      1.19 0.34 0.6148    0.9995                                         Auriga/CMC       
D1335  65.40833  37.59472 14 14 PMS+E  0.41 0.11 0.05377   0.02494                                        Auriga/CMC       
D1336  65.42000  37.56639 14 14 P      6.29 0.97 0.07411   0.8698             irregular                   Auriga/CMC       
D1337  66.20542  37.27944 14 14 PMS+E  0.32 0.05 0.03997   0.009561                                       Auriga/CMC       
D1339  66.41542  37.11889 14 14 P      1.82 0.49 0.0007816 0.0005019 curved                    4800 0.164 Auriga/CMC       
D1340  66.96167  36.52389 14 14 D      3.84 0.44 0.4679    0.462              irregular                   Auriga/CMC       
D1341  66.99250  36.55722 14 14 D      1.48 0.31 0.9782    0.3901                                         Auriga/CMC       
D1342  67.01167  36.68278 14 14 D      2.40 0.65 0.5229    0.8972                                         Auriga/CMC       
D1343  67.06292  36.50778 14 14 P      4.90 0.44 0.01504   0.01661            irregular                   Auriga/CMC       
D1344  67.08792  36.41306 14 14 D      2.20 0.33 0.2886    0.5842                                         Auriga/CMC       
D1345  67.08875  36.50583 14 14 D      0.67 0.12 0.2888    0.9927                                         Auriga/CMC       
D1346  67.14583  36.41833 14 14 P      7.92 1.31 0.0003206 2.564E-05 curved   irregular        3420 0.461 Auriga/CMC       
D1347  67.15750  36.41528 14 14 D      0.67 0.10 0.09034   0.9181                                         Auriga/CMC       
D1348  67.16042  36.42444 14 14 P      0.81 0.22 0.4708    0.04307                                        Auriga/CMC       
D1349  67.18042  36.41972 14 14 D      2.94 0.27 0.02185   0.002275                                       Auriga/CMC       
D1350  67.18167  36.47750 14 14 P      4.12 0.63 0.8403    0.3479             irregular                   Auriga/CMC       
D1351  67.18500  36.41250 14 14 P      1.08 0.21 0.1114    0.359                                          Auriga/CMC       
D1352  67.20625  36.48611 14 14 P      2.43 0.32 0.9112    0.4825                                         Auriga/CMC       
D1353  67.23042  36.52278 14 14 P      1.70 0.28 0.1036    0.03054                                        Auriga/CMC       
D1354  67.24625  36.38639 14 14 D      4.71 0.31 0.009332  0.5494    curved                    2656 0.115 Auriga/CMC       
D1355  67.41250  35.26944 14 14 D      2.34 0.18 0.8239    0.9915                                         Auriga/CMC       
D1356  67.41667  35.35222 14 14 P      1.41 0.14 0.5005    0.4983                                         Auriga/CMC       
D1357  67.43125  35.22722 14 14 D      3.76 0.40 0.596     0.9172             irregular                   Auriga/CMC       
D1358  67.43417  35.20833 14 14 D      3.11 0.27 0.8367    0.7385             irregular                   Auriga/CMC       
D1359  67.44667  35.17194 14 14 D      3.14 0.37 0.0005941 0.8934    periodic                   200 0.134 Auriga/CMC       
D1360  67.44750  35.19250 14 14 PMS+E  0.82 0.12 0.715     0.9538                                         Auriga/CMC       
D1362  67.45500  35.23944 14 14 P      3.40 0.59 0.07504   0.2976             irregular                   Auriga/CMC       
D1363  67.45667  35.24528  8  8 D      2.27 0.27 0.9484    0.3255                                         Auriga/CMC       
D1364  67.46167  35.26611 14 14 D      1.96 0.37 0.1347    0.7951                                         Auriga/CMC       
D1366  67.47250  35.26333 14 14 D      5.88 0.74 0.1458    0.1751             irregular                   Auriga/CMC       
D1367  67.47542  35.17250 14 14 P      5.86 1.09 0.0919    0.6649             irregular                   Auriga/CMC       
D1368  67.47833  35.30056 14 14 D      3.52 0.31 0.8814    0.2841             irregular                   Auriga/CMC       
D1369  67.48417  35.29500 14 14 P      5.10 1.17 0.6067    0.6014             irregular                   Auriga/CMC       
D1370  67.49875  35.22611 14 14 D      1.62 0.23 0.04003   0.02174                                        Auriga/CMC       
D1371  67.50042  36.05611 14 14 D      3.93 0.42 0.06932   0.1553             irregular                   Auriga/CMC       
D1372  67.50458  35.29000 14 14 PMS+E  0.24 0.04 0.2096    0.1358                                         Auriga/CMC       
D1373  67.51083  35.25389 14 14 D      1.12 0.21 0.673     0.7183                                         Auriga/CMC       
D1374  67.51500  35.23889 14 14 P      5.18 1.06 0.05789   0.6273             irregular                   Auriga/CMC       
D1375  67.51750  35.16278 14 14 D      0.47 0.13 0.8535    0.0445                                         Auriga/CMC       
D1376  67.51750  35.37306 14 14 D      0.79 0.12 0.411     0.6283                                         Auriga/CMC       
D1377  67.53083  35.24917 14 14 D      2.33 0.45 0.7294    0.8665                                         Auriga/CMC       
D1380  67.53625  35.24361 14 14 D      2.05 0.39 0.02613   0.4548                                         Auriga/CMC       
D1382  67.54083  35.67639 14 14 D      2.94 0.71 0.8009    0.9484                                         Auriga/CMC       
D1384  67.55125  35.15944 14 14 D      2.65 0.33 0.03613   0.01513                                        Auriga/CMC       
D1385  67.55417  35.23278 14 14 D      1.45 0.29 0.5911    0.7528                                         Auriga/CMC       
D1386  67.56042  35.22556 14 14 D      1.75 0.37 0.1548    0.2098                                         Auriga/CMC       
D1387  67.56125  35.33722 14 14 D      4.38 0.99 0.9264    0.3029             irregular                   Auriga/CMC       
D1388  67.56208  36.00222 14 14 P      4.29 0.87 0.02222   0.1763             irregular                   Auriga/CMC       
D1389  67.56750  35.71194 14 14 D      2.42 0.38 0.1244    0.1727                                         Auriga/CMC       
D1390  67.57417  36.05722 14 14 PMS+E  0.39 0.05 0.4178    0.9854                                         Auriga/CMC       
D1391  67.57500  35.76083 14 14 D      0.24 0.04 0.3104    0.1302                                         Auriga/CMC       
D1392  67.57875  35.70333 14 14 PMS+E  1.65 0.25 0.3751    0.9877                                         Auriga/CMC       
D1393  67.58125  35.13917 14 14 P      2.30 0.55 0.3769    0.9221                                         Auriga/CMC       
D1394  67.59208  36.07639 14 14 D      3.40 0.28 0.2904    0.04278            irregular                   Auriga/CMC       
D1395  67.59417  35.31889 14 14 D      2.08 0.33 0.03351   0.05644                                        Auriga/CMC       
D1396  67.59917  35.35333 14 14 P      4.08 0.60 0.02714   0.1117             irregular                   Auriga/CMC       
D1397  67.60125  34.98778 14 14 PMS+E  0.62 0.07 0.07484   0.07766                                        Auriga/CMC       
D1398  67.60250  35.75556 14 14 P      3.20 0.46 0.03641   0.992              irregular                   Auriga/CMC       
D1399  67.60417  35.72167 14 14 D      3.49 0.45 0.006236  0.001413  curved                    3421 0.152 Auriga/CMC       
D1400  67.60792  35.80306 14 14 D      1.13 0.22 0.2213    0.3709                                         Auriga/CMC       
D1401  67.61250  35.34111 14 14 D      2.67 0.41 0.01247   0.7365                                         Auriga/CMC       
D1402  67.61250  35.76389 10 10 D      3.98 0.78 0.8022    0.8792             burst                       Auriga/CMC       
D1403  67.61417  35.15472 14 14 P      5.62 0.99 0.002429  2.958E-05 linear             -0.120            Auriga/CMC       
D1404  67.61542  35.77083 14 14 P      2.92 0.37 0.04846   0.1834                                         Auriga/CMC       
D1406  67.61833  35.54500 14 14 D      5.11 0.58 0.7347    0.4478             irregular                   Auriga/CMC       
D1407  67.61833  35.82139 14 14 D      3.48 0.32 0.1702    0.9512             irregular                   Auriga/CMC       
D1408  67.61917  35.79444 14 14 D      4.86 0.38 0.01708   0.9927             irregular                   Auriga/CMC       
D1410  67.62042  35.13167 14 14 D      0.95 0.26 0.5427    0.1055                                         Auriga/CMC       
D1411  67.62333  35.45472 14 14 D      2.73 0.33 0.494     0.05402                                        Auriga/CMC       
D1413  67.62542  35.11083 14 14 D      3.70 0.42 0.02197   0.03233            irregular                   Auriga/CMC       
D1414  67.62583  35.35111 14 14 D      2.68 0.24 0.09181   0.4629                                         Auriga/CMC       
D1415  67.62667  35.30917 14 14 D      2.28 0.34 0.05233   0.3333                                         Auriga/CMC       
D1416  67.62708  35.29556 14 14 D      2.12 0.27 0.112     0.9827                                         Auriga/CMC       
D1417  67.62708  35.86222 14 14 P      4.26 0.40 0.002483  0.03873   curved                    2657 0.130 Auriga/CMC       
D1418  67.63125  35.75361 14 14 P      5.64 0.65 0.01938   0.3256             irregular                   Auriga/CMC       
D1419  67.63458  35.60361 14 14 PMS+E  2.32 0.18 0.04159   0.2013                                         Auriga/CMC       
D1420  67.65333  35.91000 14 14 P     14.63 1.25 0.001286  0.02339   curved   irregular        2657 0.387 Auriga/CMC       
D1421  67.65583  36.00500 14 14 D     12.69 0.90 0.3441    0.7089             irregular                   Auriga/CMC       
D1422  67.65625  35.23000 14 14 PMS+E  0.84 0.21 0.2106    0.926                                          Auriga/CMC       
D1423  67.65625  35.84194 14 14 PMS+E  1.01 0.16 0.05302   0.1629                                         Auriga/CMC       
D1424  67.65750  35.85028 14 14 P      1.05 0.34 0.1418    0.5137                                         Auriga/CMC       
D1425  67.65917  35.83306 14 14 D      0.84 0.16 0.1528    0.2931                                         Auriga/CMC       
D1426  67.66083  35.91083 14 14 P      2.17 0.37 0.01211   0.01639                                        Auriga/CMC       
D1427  67.66292  35.74694 14 14 D      3.71 0.38 0.03459   0.1311             irregular                   Auriga/CMC       
D1428  67.66292  35.86750 14 14 D      1.10 0.20 0.1089    0.4443                                         Auriga/CMC       
D1429  67.66375  35.86667 14 14 D      1.08 0.19 0.1089    0.4565                                         Auriga/CMC       
D1430  67.66458  35.30167 14 14 PMS+E  0.42 0.12 0.08484   0.708                                          Auriga/CMC       
D1431  67.66458  35.18667 14 14 D      0.94 0.12 0.02646   0.01055                                        Auriga/CMC       
D1432  67.66667  35.70278 14 14 PMS+E  2.61 0.26 0.2904    0.607                                          Auriga/CMC       
D1433  67.66708  35.52611 14 14 D      3.98 0.44 0.6942    0.4167             irregular                   Auriga/CMC       
D1434  67.67125  35.49472 14 14 P      4.70 0.52 1.123E-05 3.304E-05 linear             -0.081            Auriga/CMC       
D1435  67.68417  35.99750 14 14 P     27.76 2.57 0.1056    0.5664             irregular                   Auriga/CMC       
D1436  67.68625  35.18111 14 14 D      1.79 0.53 0.5598    0.9834                                         Auriga/CMC       
D1437  67.68958  34.96889 14 14 D      2.77 0.39 0.2728    0.8656                                         Auriga/CMC       
D1439  67.69667  35.12861 14 14 D     19.68 1.29 0.09166   0.4381             burst                       Auriga/CMC       
D1440  67.69792  34.97333 14 14 D      1.84 0.27 0.05701   0.02061                                        Auriga/CMC       
D1441  67.70208  35.63139 14 14 P      3.00 0.35 0.7601    0.8936             irregular                   Auriga/CMC       
D1442  67.70250  34.98139 14 14 D      8.19 0.53 0.0001749 5.391E-05 linear   irregular -0.072            Auriga/CMC       
D1444  67.70542  35.61167 14 14 PMS+E  4.34 0.54 0.8798    0.9897             irregular                   Auriga/CMC       
D1445  67.70667  34.95750 14 14 D      1.17 0.38 0.8195    0.9577                                         Auriga/CMC       
D1446  67.71042  35.55639 14 14 D      0.69 0.11 0.2599    0.9766                                         Auriga/CMC       
D1447  67.71208  35.59833 14 14 D      0.34 0.07 0.7785    0.7428                                         Auriga/CMC       
D1448  67.72292  34.94083 14 14 P      0.80 0.28 0.09195   0.3194                                         Auriga/CMC       
D1449  67.72458  35.50306 14 14 PMS+E  3.45 0.56 0.0003849 0.0007006 curved                    2657 0.252 Auriga/CMC       
D1450  67.72917  35.51556 14 14 D      1.49 0.22 0.3404    0.1253                                         Auriga/CMC       
D1451  67.73292  34.94639 14 14 P      2.01 0.43 0.00806   0.03492   curved                    2657 0.142 Auriga/CMC       
D1452  67.73583  35.50111 14 14 P     34.05 3.16 0.1593    0.9485             burst                       Auriga/CMC       
D1453 308.94292  67.88389 14 14 P      1.62 0.18 0.0005988 3.048E-05 curved                    3419 0.057 Cepheus          
D1454 309.04833  67.95250 14 14 P      3.36 0.46 0.1871    0.8761             irregular                   Cepheus          
D1455 309.08250  67.94194 14 14 D      1.81 0.30 0.01977   0.5486             burst                       Cepheus          
D1457 310.23625  67.38472 14 14 P      1.92 0.63 0.005753  0.775     curved                    4800 0.173 Cepheus          
D1458 313.90458  77.63861 14 14 D      3.50 0.50 0.4263    0.3044             irregular                   Cepheus          
D1461 314.30417  77.59528 14 14 P      0.82 0.20 0.5199    0.598                                          Cepheus          
D1463 314.32083  77.61611 14 14 D      2.55 0.28 0.6714    0.733                                          Cepheus          
D1464 314.66667  77.46250 14 14 D      4.32 0.51 0.6145    0.2616             irregular                   Cepheus          
D1465 314.81417  77.55611 14 14 PMS+E  2.84 0.22 0.1205    0.9623                                         Cepheus          
D1466 314.82292  77.48250 14 14 PMS+E  3.53 0.34 0.06948   0.4059             irregular                   Cepheus          
D1467 314.84500  68.24528 14 14 D      1.53 0.32 0.4619    0.7896                                         Cepheus          
D1468 315.08458  68.14083 14 14 D      2.99 0.34 0.294     0.5159                                         Cepheus          
D1470 315.09208  68.21611 14 14 P      1.87 0.20 0.5136    0.321                                          Cepheus          
D1471 315.12042  68.21722 14 14 D      2.90 0.28 0.009469  0.04341   curved                    2655 0.083 Cepheus          
D1472 315.13375  68.21306 14 14 D      2.80 0.37 0.4206    0.8181                                         Cepheus          
D1473 315.15250  68.06222 14 14 PMS+E  0.51 0.04 0.006027  0.0001371                                      Cepheus          
D1474 315.15833  77.11639 14 14 PMS+E  0.26 0.05 0.5561    0.03051                                        Cepheus          
D1475 315.23125  68.19083 14 14 D      0.83 0.07 0.1419    0.1228                                         Cepheus          
D1476 315.24208  68.16056 14 14 D      1.17 0.08 0.01212   0.0005099                                      Cepheus          
D1477 315.26542  68.21917 14 14 D      2.03 0.17 0.02343   0.003601                                       Cepheus          
D1478 315.28625  68.21444 14 14 D      0.59 0.10 0.08927   0.3777                                         Cepheus          
D1481 315.36375  68.19389 14 14 D      4.42 0.85 0.01224   1                  irregular                   Cepheus          
D1482 315.37208  77.04361 14 14 PMS+E  5.34 0.63 0.4924    0.9803             irregular                   Cepheus          
D1483 315.37375  68.22944 14 14 D      2.98 0.28 0.09526   0.1732                                         Cepheus          
D1484 315.37917  77.03139 14 14 PMS+E  2.90 0.18 0.003802  0.9652    curved                    1255 0.075 Cepheus          
D1485 315.38583  77.02139 14 14 D      2.26 0.48 0.4825    0.7553                                         Cepheus          
D1486 315.38667  68.18889 13 13 P     12.53 1.98 0.04102   0.1614             burst                       Cepheus          
D1487 315.39625  77.06556 14 14 D     14.24 1.50 0.0001498 9.131E-05 curved   burst            3420 0.347 Cepheus          
D1488 315.39917  68.22361 14 14 D      1.71 0.28 0.6954    0.5388                                         Cepheus          
D1489 315.41458  77.10444 14 14 D      5.02 0.61 0.05057   0.158              irregular                   Cepheus          
D1490 315.42708  68.21583 14 14 D      6.32 0.35 0.06335   0.06933            irregular                   Cepheus          
D1491 315.43208  67.84056 14 14 D      3.76 0.31 0.1028    0.9622             irregular                   Cepheus          
D1492 315.43292  68.23417 14 14 P      4.11 0.87 0.1345    0.3811             irregular                   Cepheus          
D1493 315.43958  68.07250 14 14 D      1.53 0.16 0.004055  0.0002571 curved                    4800 0.044 Cepheus          
D1494 315.44458  68.14583 14 14 PMS+E  3.40 0.54 0.07495   0.08195            irregular                   Cepheus          
D1495 315.45667  77.09639 14 14 D      0.65 0.05 0.06906   0.04245                                        Cepheus          
D1498 315.52083  76.95500 14 14 D      4.85 0.38 0.1002    0.324              irregular                   Cepheus          
D1499 315.55833  68.23306 14 14 D      4.58 0.37 0.3611    0.519              irregular                   Cepheus          
D1500 315.55875  68.12500 14 14 P      1.84 0.48 0.08647   0.4029                                         Cepheus          
D1501 315.58833  67.90556 14 14 P      4.90 0.35 7.263E-05 0.9974    curved                    3419 0.128 Cepheus          
D1503 315.61667  68.14639 14 14 D      1.84 0.27 0.01449   0.9358                                         Cepheus          
D1504 315.61750  68.05806 14 14 D      1.01 0.13 0.2646    0.9988                                         Cepheus          
D1505 315.62458  67.90222 14 14 D      2.04 0.34 0.03269   0.6661                                         Cepheus          
D1506 315.63500  76.91944 14 14 D      0.58 0.10 0.07022   0.9996                                         Cepheus          
D1507 315.63750  68.12472 14 14 D      2.84 0.25 0.6639    0.9506                                         Cepheus          
D1508 315.72875  68.10583 14 14 D      2.40 0.28 0.0182    0.02059                                        Cepheus          
D1509 315.74792  68.10889 14 14 P     14.25 0.89 0.005148  0.05076   curved   irregular        4800 0.289 Cepheus          
D1510 315.74833  68.13639 14 14 PMS+E  0.40 0.03 0.01665   0.00195                                        Cepheus          
D1511 315.78167  68.14278 14 14 D      1.95 0.19 0.4792    0.6983                                         Cepheus          
D1512 315.85167  67.98500 14 14 D      2.21 0.43 0.3043    0.1666                                         Cepheus          
D1513 315.99750  67.82472 14 14 D      5.87 0.42 0.04151   0.2986             irregular                   Cepheus          
D1517 337.38875  75.22111 14 14 P      9.06 1.38 0.02225   0.02234            irregular                   Cepheus          
D1518 337.49750  75.23417 14 14 P      4.05 0.34 0.1482    0.4432             irregular                   Cepheus          
D1521 338.66875  75.29556 14 14 D      1.90 0.17 0.1742    0.8422                                         Cepheus          
D1522 338.70125  75.22639 14 14 D      2.03 0.20 0.2827    0.9781                                         Cepheus          
D1523 338.75333  75.26000 14 14 D      3.84 0.43 0.06778   0.9257             irregular                   Cepheus          
D1524 338.76042  75.29944 14 14 D     18.82 2.29 0.03795   0.0441             irregular                   Cepheus          
D1525 338.76750  75.30556 14 14 D     10.85 1.31 0.1903    0.9872             irregular                   Cepheus          
D1526 338.79000  75.26917 14 14 PMS+E  1.14 0.50 0.03486   0.862                                          Cepheus          
D1528 338.81958  75.31306 14 14 D      1.54 0.27 0.1794    0.9489                                         Cepheus          
D1532 339.02333  75.30889 14 14 P      7.64 1.27 0.04056   0.07625            irregular                   Cepheus          
D1533 339.14792  75.35972 14 14 D      1.49 0.20 0.2593    0.711                                          Cepheus          
D1535 339.45667  75.06833 14 14 D      1.93 0.17 0.02802   0.001085                                       Cepheus          
D1536 339.54833  75.20389 14 14 D      2.62 0.28 0.03835   0.09784                                        Cepheus          
D1537 339.56333  75.12222 14 14 D      2.13 0.37 0.0283    0.06769                                        Cepheus          
D1538 339.57833  75.19806 14 14 D      1.80 0.26 0.4543    0.9162                                         Cepheus          
D1539 339.62333  75.24056 14 14 D      0.90 0.08 0.0004324 2.382E-05                                      Cepheus          
D1540 339.66875  75.14472 14 14 D      1.77 0.19 0.2576    0.7822                                         Cepheus          
D1542 339.69542  75.19250 14 14 P      3.92 0.92 0.0379    0.9483             irregular                   Cepheus          
D1543 339.71125  75.17639 14 14 D      0.41 0.05 0.05831   0.08467                                        Cepheus          
D1544 339.72083  75.18972 14 14 P      1.57 0.18 0.1882    0.7248                                         Cepheus          
D1545 339.76958  75.18361 14 14 D      0.33 0.07 0.03924   0.005828                                       Cepheus          
D1546 339.80542  75.20417 14 14 P      6.27 1.48 0.03018   0.0145             irregular                   Cepheus          
D1547 339.81125  75.12111 14 14 PMS+E  0.25 0.04 0.558     0.04831                                        Cepheus          
D1548 339.86375  75.17444 14 14 D      4.22 0.36 0.5447    0.9957             irregular                   Cepheus          
D1549 339.91792  75.22250 14 14 D      2.26 0.32 0.5023    0.513                                          Cepheus          
D1550 339.94333  75.21611 14 14 PMS+E  1.94 0.18 0.3286    0.6997                                         Cepheus          
D1551 340.26958  75.18028 14 14 PMS+E  2.23 0.28 0.7349    0.8829                                         Cepheus          
D1556 163.41542 -77.20917 14 14 D     11.14 1.07 0.001228  0.0005149 curved   irregular        2643 0.411 Chamaeleon       
D1557 166.09458 -77.30222 14 14 P      5.41 0.63 0.03654   0.001775           irregular                   Chamaeleon       
D1558 166.17708 -77.69917 14 14 D     13.89 1.00 0.992     0.9963             irregular                   Chamaeleon       
D1560 166.60583 -76.56167 14 14 D      1.69 0.14 0.1459    0.9424                                         Chamaeleon       
D1561 166.62250 -77.41611 14 14 D      4.33 0.63 0.03025   0.3475             burst                       Chamaeleon       
D1562 166.66375 -77.60139 14 14 D      1.15 0.10 0.004146  6.182E-05 linear              0.011            Chamaeleon       
D1563 166.67375 -76.59694 14 14 D      1.89 0.32 0.2426    0.8458                                         Chamaeleon       
D1564 166.68708 -77.45056 14 14 D      1.89 0.37 0.04806   0.05554                                        Chamaeleon       
D1566 166.74167 -77.38000 14 14 P      2.82 0.46 0.1051    0.9915                                         Chamaeleon       
D1567 166.74583 -77.31472 14 14 D      2.49 0.41 0.4156    0.9987                                         Chamaeleon       
D1568 166.76417 -76.52917 14 14 PMS+E  0.58 0.04 0.01162   0.00996                                        Chamaeleon       
D1570 166.78833 -77.31306 14 14 D      8.62 0.53 0.5417    0.2                burst                       Chamaeleon       
D1572 166.79917 -76.43056 14 14 PMS+E  0.61 0.11 0.2623    0.1808                                         Chamaeleon       
D1573 166.80000 -76.53972 14 14 D      3.61 0.42 2.666E-05 1.563E-06 curved                    3408 0.189 Chamaeleon       
D1574 166.80500 -77.73056 14 14 PMS+E  0.44 0.04 0.6514    0.8034                                         Chamaeleon       
D1575 166.81708 -77.38500 14 14 P      1.60 0.27 0.03867   0.9525                                         Chamaeleon       
D1576 166.81875 -77.59806 14 14 D      1.45 0.13 0.001839  0.8386    curved                    1824 0.053 Chamaeleon       
D1577 166.82708 -77.54750 14 14 D      1.30 0.10 0.04123   0.2865                                         Chamaeleon       
D1579 166.83875 -77.36972 14 14 D      1.56 0.23 0.01513   0.03284                                        Chamaeleon       
D1580 166.86750 -76.86972 14 14 D      0.52 0.07 0.224     0.9972                                         Chamaeleon       
D1581 166.89667 -77.58028 14 14 PMS+E  0.59 0.06 0.7301    0.5094                                         Chamaeleon       
D1582 166.92667 -77.56639 14 14 D      1.00 0.07 0.02022   0.002561                                       Chamaeleon       
D1583 166.93125 -77.66139 14 14 D      1.58 0.28 0.1549    0.5128                                         Chamaeleon       
D1584 166.98833 -77.29056 14 14 D      1.82 0.39 0.465     0.5482                                         Chamaeleon       
D1587 166.99958 -77.29167 14 14 PMS+E  6.65 0.75 0.1097    0.9432             burst                       Chamaeleon       
D1590 167.07125 -77.73639 14 14 PMS+E  0.59 0.04 0.01441   0.001047                                       Chamaeleon       
D1591 167.09250 -77.50778 14 14 D      1.43 0.14 0.6077    0.07818                                        Chamaeleon       
D1595 167.11000 -77.26528 14 14 D      0.77 0.09 0.02843   0.002964                                       Chamaeleon       
D1596 167.16250 -77.26778 14 14 PMS+E  1.95 0.37 0.4468    0.9584                                         Chamaeleon       
D1597 167.16417 -77.57139 14 14 PMS+E  0.67 0.05 0.1584    0.4988                                         Chamaeleon       
D1600 167.21208 -76.42028 14 14 D      0.72 0.06 0.1341    0.9972                                         Chamaeleon       
D1601 167.22708 -77.03694 14 14 D      1.98 0.32 0.6532    0.8259                                         Chamaeleon       
D1602 167.22875 -76.54472 14 14 D      1.67 0.12 0.1744    0.6871                                         Chamaeleon       
D1603 167.32500 -76.50806 14 14 D      1.83 0.30 0.3628    0.9495                                         Chamaeleon       
D1606 167.35833 -76.55917 14 14 PMS+E  3.76 0.66 0.1778    0.8309             burst                       Chamaeleon       
D1608 167.42417 -76.58278 14 14 D      4.35 1.06 0.7862    0.2919             irregular                   Chamaeleon       
D1609 167.42667 -77.43278 14 14 PMS+E  5.99 0.41 0.07364   0.3913             irregular                   Chamaeleon       
D1611 167.44667 -77.44139 14 14 D      3.42 0.58 0.3367    0.8093             irregular                   Chamaeleon       
D1612 167.45250 -77.24389 14 14 D      0.93 0.08 0.09262   0.8695                                         Chamaeleon       
D1613 167.46708 -76.65361 14 14 D      1.50 0.20 0.3977    0.9089                                         Chamaeleon       
D1614 167.46875 -77.67639 14 14 D      4.45 1.16 0.6714    0.1894             irregular                   Chamaeleon       
D1615 167.47167 -77.47667 14 14 D      1.45 0.18 0.1695    0.8132                                         Chamaeleon       
D1616 167.47500 -76.49028 14 14 PMS+E  2.79 0.37 0.001735  0.4843    periodic                   216 0.158 Chamaeleon       
D1617 167.47625 -76.51972 14 14 P      4.20 0.70 0.004213  0.006674  curved                    3409 0.297 Chamaeleon       
D1618 167.47917 -76.54472 14 14 D      2.20 0.45 0.05599   0.2571                                         Chamaeleon       
D1621 167.51500 -76.55806 14 14 D      2.76 0.47 0.2581    0.4477                                         Chamaeleon       
D1622 167.51917 -76.59583 14 14 D      4.44 0.64 0.346     0.9263             burst                       Chamaeleon       
D1623 167.52875 -76.49389 14 14 D      3.26 0.55 0.2018    0.1609             irregular                   Chamaeleon       
D1624 167.53208 -77.46333 14 14 D      1.55 0.12 0.874     0.1504                                         Chamaeleon       
D1626 167.54708 -76.59139 14 14 D      1.18 0.18 0.01627   0.04523                                        Chamaeleon       
D1627 167.65750 -77.54444 14 14 D      1.87 0.25 0.005409  0.824     periodic                   201 0.104 Chamaeleon       
D1628 167.67208 -77.34667 14 14 D      1.86 0.16 0.001088  0.003197  curved                    3409 0.066 Chamaeleon       
D1629 167.70625 -77.29750 14 14 D      1.41 0.26 0.06108   0.8949                                         Chamaeleon       
D1630 167.71125 -77.30083 14 14 PMS+E  0.44 0.05 0.5274    0.05868                                        Chamaeleon       
D1631 167.72208 -76.57556 14 14 D      0.65 0.09 0.894     0.7118                                         Chamaeleon       
D1632 167.72292 -77.41667 14 14 D      2.77 0.43 0.8595    0.4362                                         Chamaeleon       
D1633 167.73292 -76.75889 14 14 D      0.81 0.12 0.9182    0.4054                                         Chamaeleon       
D1635 168.01417 -77.43333 14 14 D      3.58 0.48 0.02679   0.2234             irregular                   Chamaeleon       
D1636 168.04042 -76.57667 14 14 D      1.94 0.19 0.01755   0.9924                                         Chamaeleon       
D1640 168.17750 -77.37278 14 14 PMS+E  0.23 0.03 0.05652   0.1649                                         Chamaeleon       
D1641 168.35167 -76.48944 14 14 D      2.44 0.31 0.1168    0.3783                                         Chamaeleon       
D1645 193.42833 -77.25306 14 14 P      3.99 0.35 0.782     0.9919             irregular                   Chamaeleon       
D1646 194.14000 -76.76250 14 14 D      6.70 0.95 0.08532   0.2635             irregular                   Chamaeleon       
D1647 194.24417 -76.78500 14 14 PMS+E  1.21 0.14 0.8032    0.1352                                         Chamaeleon       
D1648 194.29875 -76.66972 14 14 D      0.96 0.19 0.3673    0.3405                                         Chamaeleon       
D1649 194.52792 -77.15250 14 14 D      3.23 0.37 0.04158   0.06838            irregular                   Chamaeleon       
D1652 195.23042 -77.17278 14 14 D      1.27 0.18 0.8451    0.8867                                         Chamaeleon       
D1654 195.49542 -77.85583 14 14 D      2.29 0.39 0.6172    0.635                                          Chamaeleon       
D1655 195.59500 -77.58028 14 14 PMS+E  1.29 0.14 0.04146   0.4433                                         Chamaeleon       
D1656 196.10375 -77.87500 14 14 D      4.67 0.68 0.4945    0.909              irregular                   Chamaeleon       
D1657 196.23208 -77.66361 14 14 D      2.56 0.40 0.8735    0.3736                                         Chamaeleon       
D1658 196.28542 -77.56167 14 14 D      2.67 0.38 0.4029    0.9972                                         Chamaeleon       
D1659 196.30250 -77.51444 14 14 D      2.33 0.41 0.09035   0.861                                          Chamaeleon       
D1663 196.82500 -77.68111 14 14 D      4.08 0.33 0.1171    0.9485             burst                       Chamaeleon       
D1664 196.95208 -77.68917 14 14 D      0.93 0.14 0.3832    0.2858                                         Chamaeleon       
D1666 197.11292 -77.72306 14 14 D      0.87 0.11 0.9642    0.2386                                         Chamaeleon       
D1667 197.45958 -77.95639 14 14 D      1.25 0.17 0.67      0.00449                                        Chamaeleon       
D1669 189.47583 -80.35833 14 14 PMS+E  2.03 0.22 0.003462  0.987     periodic                   674 0.083 Chamaeleon       
D1671 190.97917 -79.96333 14 14 PMS+E  0.97 0.12 0.3887    0.8668                                         Chamaeleon       
D1672 284.16542 -37.12222 14 14 D      2.49 0.22 0.3907    0.9331                                         Corona Australis 
D1673 284.46917 -37.24444 13 13 P      1.05 0.10 4.785E-05 1.667E-08 linear             -0.014            Corona Australis 
D1674 284.93292 -37.06667 13 13 D      0.54 0.09 0.01787   0.004081                                       Corona Australis 
D1675 284.96208 -37.10861 13 13 PMS+E  1.27 0.20 0.8298    0.8046                                         Corona Australis 
D1676 285.06458 -36.96583 13 13 P      3.10 0.57 0.1236    0.3445             irregular                   Corona Australis 
D1677 285.12083 -36.93417 13 13 PMS+E  0.49 0.03 0.03947   0.01606                                        Corona Australis 
D1678 285.16208 -36.97056 13 13 PMS+E  0.54 0.03 0.1353    0.7295                                         Corona Australis 
D1679 285.18875 -37.19667 13 13 D      1.90 0.23 0.004865  0.001107  curved                    4800 0.067 Corona Australis 
D1680 285.24167 -36.75139 13 13 PMS+E  0.64 0.10 0.4331    0.05357                                        Corona Australis 
D1681 285.24875 -36.78639 13 13 D      2.06 0.27 0.07687   0.3842                                         Corona Australis 
D1683 285.31750 -36.94111 13 13 D      1.62 0.16 0.07567   0.09064            burst                       Corona Australis 
D1684 285.32875 -36.97444 13 13 D      3.09 0.19 0.5338    0.3831             irregular                   Corona Australis 
D1685 285.37083 -37.03000 13 13 PMS+E  0.61 0.05 0.00877   0.001592                                       Corona Australis 
D1686 285.38458 -36.96750 13 13 PMS+E  4.69 0.39 0.2005    0.7343             irregular                   Corona Australis 
D1687 285.39083 -36.96222 13 13 D      2.20 0.35 0.2918    0.2648                                         Corona Australis 
D1689 285.41833 -36.86167 13 13 D      2.96 0.34 0.1214    0.9453                                         Corona Australis 
D1692 285.46292 -36.90333 13 13 D      1.27 0.09 0.03825   0.6253                                         Corona Australis 
D1694 285.47375 -37.00917 13 13 D      0.58 0.12 0.1114    0.4305                                         Corona Australis 
D1697 285.52833 -36.97806 13 13 D      0.53 0.19 0.7637    0.5535                                         Corona Australis 
D1698 285.54333 -36.89556 13 13 PMS+E  0.38 0.06 0.7052    0.537                                          Corona Australis 
D1699 285.55000 -37.05250 13 13 PMS+E  0.55 0.07 0.2951    0.08942                                        Corona Australis 
D1700 285.56083 -37.00889 13 13 D      1.71 0.18 0.1338    0.656                                          Corona Australis 
D1701 285.61250 -36.97028 13 13 PMS+E  0.54 0.10 0.1179    0.3326                                         Corona Australis 
D1702 285.63750 -36.97250 13 13 D      1.03 0.19 0.05857   0.05313                                        Corona Australis 
D1704 285.75417 -37.13139 13 13 P      5.78 0.65 0.005751  0.01033   curved   irregular        3328 0.212 Corona Australis 
D1705 285.78792 -36.95611 13 13 PMS+E  1.19 0.21 0.5578    0.9096                                         Corona Australis 
D1706 285.79917 -37.15056 13 13 PMS+E  0.79 0.06 0.002174  4.361E-05                                      Corona Australis 
D1707 285.85083 -37.25194 13 13 D      3.95 0.33 0.04821   0.0209             irregular                   Corona Australis 
D1708 285.98000 -37.15972 13 13 P      0.76 0.16 0.0002327 0.5197                                         Corona Australis 
D1709 284.73500 -37.12694 13 13 PMS+E  0.79 0.13 0.08826   0.664                                          Corona Australis 
D1710 285.09750 -37.20667 13 13 D      0.46 0.07 0.0577    0.3533                                         Corona Australis 
D1711 285.35708 -36.98861 13 13 PMS+E  1.39 0.23 0.00272   0.9863    curved                    1495 0.089 Corona Australis 
D1712 285.42333 -36.99778 13 13 D      6.13 1.18 0.09303   0.7906             irregular                   Corona Australis 
D1715 285.74417 -37.12639 13 13 P      1.12 0.13 0.578     0.5103                                         Corona Australis 
D1716 285.81667 -37.23556 13 13 D      5.42 1.71 0.7225    0.9355             burst                       Corona Australis 
D1726 325.98375  47.80222 15 15 PMS+E  0.53 0.05 0.4484    0.07505                                        IC5146           
D1728 326.18500  47.78028 15 15 D      1.69 0.24 0.203     0.3654                                         IC5146           
D1730 326.20458  47.77250 15 15 D      6.29 0.50 0.002683  0.0001128 curved   irregular        4800 0.150 IC5146           
D1732 326.21667  47.67500 15 15 P      5.29 0.39 0.003951  0.0004999 curved   irregular        4800 0.142 IC5146           
D1733 326.21792  47.74861 15 15 D      4.22 0.74 0.07314   0.4014             burst                       IC5146           
D1734 326.22167  47.76861 15 15 D      2.33 0.25 0.05001   1                                              IC5146           
D1735 326.22250  47.68000 15 15 D      3.91 0.31 0.1716    0.9963             irregular                   IC5146           
D1736 326.22458  47.76194 15 15 P      2.67 0.47 0.06988   0.3726                                         IC5146           
D1737 326.23750  47.69778 15 15 P      2.58 0.27 0.2386    0.9974                                         IC5146           
D1738 326.25625  47.68944 15 15 PMS+E  7.12 0.90 0.1115    0.7481             irregular                   IC5146           
D1739 326.26083  47.55194 15 15 P      1.86 0.37 0.1826    0.9246                                         IC5146           
D1740 326.26208  47.70806 15 15 PMS+E  3.72 0.39 0.2217    0.9865             irregular                   IC5146           
D1741 326.28458  47.55139 15 15 P      3.02 0.22 0.06573   0.05697            irregular                   IC5146           
D1743 326.38000  47.60583 15 15 P      2.64 0.57 0.1628    0.01415                                        IC5146           
D1744 326.42083  47.61861 15 15 D      2.56 0.23 0.1628    0.8489                                         IC5146           
D1745 326.48792  47.32528 15 15 D      3.56 0.58 0.01568   0.01596            irregular                   IC5146           
D1746 326.49375  47.60028 15 15 P      7.42 0.68 0.009287  0.8661    curved   irregular        1660 0.199 IC5146           
D1747 326.52375  47.34667 15 15 D      2.12 0.38 0.1031    0.1091                                         IC5146           
D1748 326.59167  47.58333 15 15 PMS+E  0.44 0.08 0.3247    0.2455                                         IC5146           
D1749 326.61083  47.73750 15 15 D      0.88 0.14 0.351     0.9816                                         IC5146           
D1750 326.67208  47.57528 15 15 D      1.87 0.37 0.489     0.9332                                         IC5146           
D1751 326.69458  47.59861 15 15 PMS+E  1.25 0.20 0.7598    0.6995                                         IC5146           
D1752 326.70500  47.75222 15 15 PMS+E  0.52 0.05 0.03836   0.01721                                        IC5146           
D1753 326.76250  47.55389 15 15 P      3.09 0.30 0.4676    0.9887             irregular                   IC5146           
D1754 326.77500  47.66083 15 15 P      6.28 1.02 7.544E-05 1.308E-07 linear              0.120            IC5146           
D1757 326.83833  47.54056  6  6 P      4.78 0.39 0.1484    0.5041             irregular                   IC5146           
D1759 326.84458  47.53722 15 15 P      0.76 0.13 0.03936   0.0285                                         IC5146           
D1760 326.86958  47.53806 15 15 P      2.06 0.25 0.3856    0.04562                                        IC5146           
D1761 326.88708  47.53556 15 15 D      2.76 0.31 0.09005   0.81                                           IC5146           
D1762 326.89250  47.53472 15 15 D      5.16 0.62 1.649E-05 4.884E-05 curved                    3483 0.236 IC5146           
D1763 326.98167  47.61972 15 15 P      4.72 0.60 3.117E-05 3.247E-05 curved                    3483 0.217 IC5146           
D1764 326.99667  47.60722 15 15 P      7.85 0.75 0.5412    0.5097             irregular                   IC5146           
D1765 328.05958  47.24833 15 15 P      3.67 0.76 2.761E-05 0.1411    curved                    2733 0.337 IC5146           
D1766 328.08000  47.26528 15 15 D      2.04 0.35 0.04348   0.7519                                         IC5146           
D1767 328.08167  47.24389 15 15 D      3.81 0.46 0.1125    0.9971             irregular                   IC5146           
D1768 328.12792  47.23500 15 15 D     10.09 0.82 4.452E-07 6.984E-05 curved                    3483 0.323 IC5146           
D1770 328.13625  47.23583 15 15 D      1.87 0.33 0.596     0.2163                                         IC5146           
D1771 328.13833  47.18056 15 15 D      1.55 0.26 0.11      0.8894                                         IC5146           
D1773 328.14375  47.24444 15 15 D      2.37 0.34 0.2927    0.9518                                         IC5146           
D1774 328.15042  47.19889 15 15 D      0.59 0.12 0.5389    0.9792                                         IC5146           
D1775 328.15208  47.24333 15 15 D      4.42 0.35 0.1444    0.1669             irregular                   IC5146           
D1776 328.15708  47.24389 15 15 P      1.62 0.12 0.08238   0.5723                                         IC5146           
D1777 328.16542  47.18611 15 15 PMS+E  0.61 0.14 0.03892   0.003945                                       IC5146           
D1778 328.17167  47.21444 15 15 D      2.22 0.27 0.2612    0.4584             burst                       IC5146           
D1779 328.17792  47.20250 15 15 D      1.09 0.12 0.4099    0.4095                                         IC5146           
D1780 328.17792  47.17028 15 15 D      2.21 0.24 0.1896    0.9578                                         IC5146           
D1781 328.18917  47.17750 15 15 PMS+E  0.66 0.14 0.5055    0.9833                                         IC5146           
D1782 328.19375  47.21361 15 15 D      3.80 0.30 0.0127    0.2682             irregular                   IC5146           
D1786 328.24625  47.27444 15 15 PMS+E  0.32 0.03 0.0392    0.943                                          IC5146           
D1787 328.26625  47.39167 15 15 D      5.56 0.48 0.06353   0.9472             irregular                   IC5146           
D1789 328.28125  47.41222 15 15 D      2.21 0.30 0.02602   0.208                                          IC5146           
D1790 328.28500  47.21472 15 15 D      1.74 0.22 0.03799   0.9508                                         IC5146           
D1792 328.32667  47.23889 15 15 D      1.15 0.16 0.1665    0.1807                                         IC5146           
D1793 328.33458  47.21583 15 15 D      1.55 0.28 0.4086    0.5573                                         IC5146           
D1794 328.34417  47.47139 15 15 D      2.69 0.41 0.02975   0.007055                                       IC5146           
D1796 328.34583  47.23556 15 15 D      1.53 0.28 0.9826    0.6501                                         IC5146           
D1797 328.35375  47.25806 15 15 D      3.98 0.45 0.2164    0.3261             irregular                   IC5146           
D1798 328.35417  47.27278 15 15 P      3.03 0.46 0.6509    0.06276            irregular                   IC5146           
D1799 328.35958  47.26194 15 15 D      5.31 0.42 0.06731   0.4716             irregular                   IC5146           
D1800 328.36292  47.28278 15 15 PMS+E  0.56 0.05 0.8463    0.7044                                         IC5146           
D1801 328.36375  47.24722 15 15 D      3.70 0.38 0.05707   0.107              irregular                   IC5146           
D1802 328.36542  47.25306 15 15 PMS+E  4.47 0.40 0.9374    0.2055             irregular                   IC5146           
D1805 328.37000  47.27028 15 15 D      2.62 0.47 0.2979    0.585                                          IC5146           
D1806 328.37042  47.26028 13 13 D      1.78 0.24 0.2429    0.9128                                         IC5146           
D1807 328.37042  47.28111 15 15 D      6.14 0.52 0.1915    0.7074             irregular                   IC5146           
D1808 328.37333  47.23167 15 15 D      7.70 0.59 0.9996    0.9215             irregular                   IC5146           
D1810 328.37625  47.22028 15 15 D      1.78 0.26 0.002829  0.4962    curved                    1661 0.092 IC5146           
D1812 328.37708  47.24556 15 15 D      5.43 0.70 0.03051   0.1062             irregular                   IC5146           
D1814 328.38083  47.37139 15 15 P      7.69 1.27 0.1568    0.9963             irregular                   IC5146           
D1816 328.38250  47.27056 15 15 D      1.88 0.25 0.3565    0.16                                           IC5146           
D1817 328.38333  47.26750 13 13 D      1.93 0.32 0.3508    0.8755                                         IC5146           
D1818 328.38750  47.24417 15 15 P      2.72 0.39 0.8905    0.4257                                         IC5146           
D1819 328.38750  47.26917 15 15 PMS+E  8.23 0.93 0.02561   0.6872             burst                       IC5146           
D1820 328.38792  47.23833 15 15 P      0.95 0.16 0.04158   0.7241                                         IC5146           
D1821 328.38833  47.22806 15 15 D      5.65 0.51 0.0187    0.4045             irregular                   IC5146           
D1822 328.38917  47.18778 15 15 D      0.93 0.29 0.6379    0.9998                                         IC5146           
D1824 328.39167  47.26528 15 15 D      2.21 0.22 0.833     0.7345                                         IC5146           
D1826 328.39458  47.34556 15 15 P      8.17 0.92 2.579E-06 1.312E-05 linear   irregular  0.130            IC5146           
D1827 328.39875  47.20722 15 15 PMS+E  1.49 0.21 0.1475    0.07386                                        IC5146           
D1828 328.39917  47.20333 15 15 D      3.29 0.38 0.2771    0.07112            irregular                   IC5146           
D1829 328.40083  47.17417 15 15 D      4.94 0.59 5.965E-05 6.361E-05 linear             -0.073            IC5146           
D1831 328.40417  47.30472 15 15 P      6.65 0.78 7.33E-05  0.008026  curved                    4800 0.318 IC5146           
D1832 328.40917  47.24972 15 15 D      4.58 0.78 0.3549    0.7882             irregular                   IC5146           
D1833 328.40958  47.32639 15 15 P      1.70 0.29 0.07192   0.1032                                         IC5146           
D1835 328.41125  47.20139 12 12 D      2.61 0.60 0.1162    0.3015                                         IC5146           
D1836 328.41208  47.22417 15 15 D      1.65 0.58 0.1156    0.3682                                         IC5146           
D1837 328.41667  47.25722 15 15 D      3.18 0.31 0.03221   0.878              irregular                   IC5146           
D1838 328.41833  47.25222 15 15 D      1.99 0.33 0.1795    0.4241                                         IC5146           
D1839 328.41917  47.28028 15 15 D      2.67 0.29 0.4371    0.8796                                         IC5146           
D1840 328.42000  47.26167 15 15 D      2.25 0.34 0.4623    0.6188                                         IC5146           
D1841 328.42500  47.24056 15 15 P      3.80 0.63 0.2398    0.2017             irregular                   IC5146           
D1842 328.42542  47.26472 15 15 D      2.46 0.38 0.4908    0.9955                                         IC5146           
D1843 328.42708  47.30694 15 15 D      3.24 0.36 0.1672    0.7528             irregular                   IC5146           
D1844 328.43833  47.20972 15 15 D      1.24 0.10 0.01102   0.004497                                       IC5146           
D1845 328.44375  47.24306 15 15 D      1.94 0.25 0.02717   0.005525                                       IC5146           
D1847 328.46500  47.28000 15 15 D      2.81 0.49 0.1965    0.8217                                         IC5146           
D1848 328.46583  47.11972 15 15 PMS+E  0.61 0.05 0.02044   0.002621                                       IC5146           
D1849 328.48208  47.34167 15 15 P      1.20 0.15 0.07302   0.2373                                         IC5146           
D1850 328.49125  47.32611 15 15 D      1.88 0.27 0.07507   0.8704                                         IC5146           
D1852 328.50125  47.42278 15 15 D      4.87 0.48 0.01386   0.008684           irregular                   IC5146           
D1853 328.50583  47.23917 15 15 D      2.92 0.29 0.02915   0.01367                                        IC5146           
D1854 328.52500  47.36806 15 15 D      1.51 0.23 0.08645   0.1495                                         IC5146           
D1855 328.53625  47.23250 15 15 D      5.56 0.55 0.02904   0.2543             irregular                   IC5146           
D1856 328.55208  47.24306 15 15 D      1.70 0.49 0.07494   0.6177                                         IC5146           
D1857 328.57792  47.20250 15 15 D      5.30 0.75 0.01555   0.9007             irregular                   IC5146           
D1858 234.51292 -33.23250 14 14 PMS+E  0.38 0.07 0.07562   0.2159                                         Lupus            
D1859 234.70125 -34.67722 14 14 P      0.65 0.09 0.8334    0.2715                                         Lupus            
D1860 234.86542 -34.77139 14 14 D      2.44 0.62 0.3085    0.2486                                         Lupus            
D1862 235.56042 -34.17361 14 14 P      0.41 0.07 0.03544   0.006832                                       Lupus            
D1863 235.66792 -34.22861 14 14 PMS+E  0.74 0.10 0.03545   0.9999                                         Lupus            
D1865 235.75917 -34.73500 14 14 P      0.82 0.12 0.02295   0.1715                                         Lupus            
D1866 236.24125 -34.39417 14 14 D      0.40 0.06 0.03454   0.007072                                       Lupus            
D1867 236.27625 -34.29389 14 14 D      1.18 0.11 0.5215    0.9592                                         Lupus            
D1868 236.28667 -34.29250 14 14 D      2.20 0.49 0.000663  0.0005351 curved                    4800 0.150 Lupus            
D1869 236.32250 -34.30778 14 14 D      2.58 0.45 0.109     0.7418                                         Lupus            
D1870 236.32708 -34.35667 14 14 D      4.77 0.38 0.07554   0.1147             irregular                   Lupus            
D1871 241.76583 -39.18639 14 14 P      2.13 0.26 0.03677   0.1128                                         Lupus            
D1872 241.78542 -39.23528 14 14 P      2.66 0.51 0.02347   0.06883                                        Lupus            
D1873 241.79167 -39.18417 14 14 D      2.66 0.44 0.0752    0.3492                                         Lupus            
D1874 241.79833 -39.06306 14 14 PMS+E  0.91 0.08 0.5539    0.7262                                         Lupus            
D1875 241.90708 -39.36056 14 14 D      0.53 0.06 0.5687    0.9071                                         Lupus            
D1876 241.96792 -38.96833 14 14 D      3.09 0.22 0.09088   0.9645             irregular                   Lupus            
D1877 241.97500 -39.34611 14 14 PMS+E  1.74 0.22 0.5214    0.3999                                         Lupus            
D1878 241.97792 -39.26222 14 14 P      0.69 0.10 0.1267    0.146                                          Lupus            
D1879 241.98000 -39.12139 14 14 PMS+E  0.65 0.12 0.4261    0.4118                                         Lupus            
D1880 242.00042 -39.04972 14 14 D      2.21 0.15 0.06843   0.02938                                        Lupus            
D1881 242.01250 -38.87472 14 14 PMS+E  1.28 0.22 0.1091    0.6338                                         Lupus            
D1882 242.02542 -39.20611 14 14 PMS+E  3.92 0.81 0.0002895 0.8207    periodic                   314 0.326 Lupus            
D1883 242.05250 -39.14250 14 14 D      2.12 0.35 0.473     0.9172                                         Lupus            
D1884 242.06208 -38.95389 14 14 D      0.56 0.08 0.5069    0.4333                                         Lupus            
D1885 242.09042 -39.07250 14 14 D      0.82 0.08 0.2451    0.06374                                        Lupus            
D1886 242.09333 -39.07944 14 14 D      0.93 0.28 0.01387   0.6889                                         Lupus            
D1887 242.10000 -39.09694 14 14 D      8.05 0.78 0.05788   0.9137             irregular                   Lupus            
D1888 242.10708 -39.10028 14 14 D      4.80 0.82 0.04047   0.09761            irregular                   Lupus            
D1889 242.11833 -39.09222 14 14 PMS+E  0.63 0.12 0.5077    0.2769                                         Lupus            
D1890 242.12375 -39.05306 14 14 P      3.49 0.58 0.6945    0.9995             irregular                   Lupus            
D1891 242.12583 -39.10306 14 14 D      0.74 0.42 0.6104    0.1667                                         Lupus            
D1892 242.12833 -39.09667 14 14 D      0.87 0.54 0.02325   0.7615                                         Lupus            
D1893 242.16542 -39.10694 14 14 D      1.84 0.46 0.1672    0.8664                                         Lupus            
D1894 242.17375 -39.02694 14 14 PMS+E  0.56 0.04 0.03894   0.005396                                       Lupus            
D1896 242.20583 -39.09417 14 14 D      1.61 0.30 0.4327    0.6256                                         Lupus            
D1897 242.21417 -39.09167 14 14 D      3.28 0.61 0.02803   0.008278           irregular                   Lupus            
D1898 242.21458 -39.05472 14 14 D      1.44 0.22 0.06792   0.1228                                         Lupus            
D1899 242.22167 -39.24444 14 14 D      3.17 0.46 0.3727    0.04498            irregular                   Lupus            
D1901 242.23000 -38.81333 14 14 D      3.34 0.32 0.8752    0.7686             burst                       Lupus            
D1902 242.23125 -39.04250 14 14 D      4.40 0.47 0.3405    0.4021             irregular                   Lupus            
D1903 242.24042 -39.03944 14 14 D      6.42 0.50 0.05612   0.03543            irregular                   Lupus            
D1904 242.24250 -39.12639 14 14 D      1.02 0.07 0.00604   0.008503  curved                    3409 0.019 Lupus            
D1905 242.24792 -38.94083 14 14 D      0.98 0.18 0.1915    0.3222                                         Lupus            
D1906 242.25583 -39.41972 14 14 D      5.43 0.91 0.01876   0.00731            irregular                   Lupus            
D1907 242.25750 -39.08667 14 14 D      3.14 0.47 0.4447    0.2193             irregular                   Lupus            
D1908 242.27583 -39.14750 14 14 PMS+E  1.28 0.12 0.4788    0.07724                                        Lupus            
D1909 242.32500 -39.08139 14 14 P      1.23 0.24 0.04162   0.07352                                        Lupus            
D1910 242.39208 -39.22833 14 14 PMS+E  0.38 0.17 0.1843    0.9201                                         Lupus            
D1911 242.43458 -39.22500 14 14 D      2.16 0.36 0.9046    0.3978                                         Lupus            
D1912 242.45250 -39.18778 14 14 D      3.09 0.66 0.01786   0.7742             irregular                   Lupus            
D1914 242.50042 -38.90028 14 14 PMS+E  2.62 0.79 0.09825   0.9997                                         Lupus            
D1915 242.50542 -39.11222 14 14 PMS+E  2.03 0.17 0.05756   0.05091                                        Lupus            
D1916 242.55417 -38.77111 14 14 D      3.51 0.56 0.9769    1                  irregular                   Lupus            
D1917 242.57708 -38.60361 14 14 PMS+E  1.24 0.14 0.03459   0.02054                                        Lupus            
D1918 242.58250 -38.60167 14 14 D      3.45 0.49 0.79      0.5547             burst                       Lupus            
D1919 242.61417 -39.04167 14 14 P      0.29 0.23 0.3645    0.7491                                         Lupus            
D1920 242.62292 -39.37056 14 14 D      1.27 0.10 0.356     0.9989                                         Lupus            
D1923 242.64542 -39.11500 14 14 PMS+E  0.94 0.13 0.07957   0.6163                                         Lupus            
D1924 242.68875 -38.91500 14 14 D      0.57 0.06 0.4894    0.391                                          Lupus            
D1925 242.71500 -38.88722 14 14 D      3.81 0.52 0.1266    0.8835             irregular                   Lupus            
D1928 242.88292 -38.18611 14 14 PMS+E  0.60 0.05 0.02741   0.002245                                       Lupus            
D1929 242.93667 -38.54556 14 14 PMS+E  0.52 0.06 0.01962   0.001749                                       Lupus            
D1930 242.95250 -38.29944 14 14 D      1.83 0.15 0.1589    0.3014                                         Lupus            
D1931 242.99917 -38.39389 14 14 D      1.93 0.14 0.5636    0.915                                          Lupus            
D1932 243.00000 -38.93222 14 14 PMS+E  0.62 0.19 0.01921   0.2215                                         Lupus            
D1934 243.04667 -38.53861 14 14 D      1.58 0.26 0.0002217 6.445E-05 linear              0.027            Lupus            
D1935 243.08167 -38.62833 14 14 PMS+E  0.80 0.14 0.1458    0.8088                                         Lupus            
D1936 243.18208 -38.25083 14 14 D      1.46 0.26 0.1096    0.8678                                         Lupus            
D1937 243.21542 -38.70417 14 14 PMS+E  0.95 0.19 0.0007751 0.0001373                                      Lupus            
D1939 243.42042 -38.62306 14 14 PMS+E  0.80 0.13 0.1942    0.9089                                         Lupus            
D1940 239.93833 -41.91583 14 14 PMS+E  0.54 0.14 0.2185    0.4953                                         Lupus            
D1942 240.10875 -41.89861 14 14 D      3.21 0.28 0.5854    1                  burst                       Lupus            
D1943 240.12917 -41.72694 14 14 D      5.29 0.81 0.8066    0.76               irregular                   Lupus            
D1944 240.18542 -41.92528 14 14 D      3.33 0.51 0.5824    0.747              irregular                   Lupus            
D1945 240.29792 -41.62500 14 14 PMS+E  1.46 0.20 0.03616   0.01108                                        Lupus            
D1946 240.31458 -41.87639 14 14 P      2.47 0.27 0.0362    0.2627                                         Lupus            
D1947 240.37333 -42.13417 14 14 PMS+E  1.09 0.16 0.1211    0.3692                                         Lupus            
D1948 240.43000 -41.60139 14 14 PMS+E  1.32 0.19 0.02017   0.4918                                         Lupus            
D1950 240.59000 -41.68139 14 14 P      1.37 0.16 0.002234  0.03769   curved                    4800 0.058 Lupus            
D1951 240.62458 -41.85306 14 14 PMS+E  3.31 0.22 0.05298   0.9964             irregular                   Lupus            
D1954 244.17458 -36.84583 14 14 D      0.27 0.13 0.07372   0.5715                                         Lupus            
D1955 244.32542 -36.77500 14 14 D      1.61 0.26 0.721     0.45                                           Lupus            
D1956 244.35292 -36.95917 14 14 D      2.27 0.44 0.02995   0.2872                                         Lupus            
D1959 244.49792 -37.31889 14 14 PMS+E  0.85 0.13 0.1154    0.47                                           Lupus            
D1960 244.51750 -37.17417 14 14 PMS+E  1.17 0.08 0.01167   0.8131                                         Lupus            
D1962 244.53792 -37.42667 14 14 PMS+E  1.55 0.20 0.0006218 0.3052    periodic                   874 0.079 Lupus            
D1963 244.57167 -37.01639 14 14 PMS+E  0.65 0.15 0.1413    0.1373                                         Lupus            
D1964 244.64208 -37.26333 14 14 PMS+E  0.99 0.18 0.1772    0.6431                                         Lupus            
D1965 244.80833 -37.79111 14 14 D      2.74 0.59 0.08624   0.4736                                         Lupus            
D1966 244.86167 -36.85639 14 14 D      1.60 0.35 0.06883   0.988                                          Lupus            
D1967 244.92333 -37.78222 14 14 PMS+E  1.08 0.16 0.1416    0.999                                          Lupus            
D1969 245.22625 -37.71139 14 14 PMS+E  1.04 0.24 0.1908    0.1812                                         Lupus            
D1970 245.22667 -36.91194 14 14 PMS+E  0.71 0.10 0.5354    0.2169                                         Lupus            
D1971 245.35833 -37.51694 14 14 PMS+E  1.99 0.78 0.02056   0.2408                                         Lupus            
D1972 245.37458 -37.03917 14 14 PMS+E  0.66 0.09 0.3711    0.9185                                         Lupus            
D1974 245.48417 -37.22111 14 14 PMS+E  1.08 0.19 0.2704    0.7358                                         Lupus            
D1975 245.48917 -36.93917 14 14 PMS+E  0.74 0.11 0.8117    0.9216                                         Lupus            
D1976 245.50667 -37.27667 14 14 PMS+E  3.06 0.21 0.1687    0.01262            irregular                   Lupus            
D1977 245.57417 -36.97111 14 14 PMS+E  0.85 0.15 0.1508    0.9768                                         Lupus            
D1978 245.64708 -37.11472 14 14 PMS+E  1.09 0.15 0.5722    0.8121                                         Lupus            
D1979 245.67750 -37.35639 14 14 PMS+E  0.92 0.16 0.2558    0.2422                                         Lupus            
D1980 245.72083 -37.41028 14 14 PMS+E  2.97 0.39 0.002129  0.6144    periodic                   715 0.170 Lupus            
D1981 245.76500 -37.49472 14 14 PMS+E  3.19 0.17 0.5235    0.9629             irregular                   Lupus            
D1982 245.83542 -37.68861 14 14 D      4.65 0.66 0.003913  0.8941    periodic                   229 0.241 Lupus            
D1983 245.85958 -37.86889 14 14 PMS+E  5.08 1.08 0.008481  0.8932    periodic                   224 0.274 Lupus            
D1984 245.88500 -37.87667 14 14 PMS+E  0.50 0.10 0.8202    0.8306                                         Lupus            
D1985 245.91042 -37.58778 14 14 PMS+E  0.42 0.06 0.04979   0.3179                                         Lupus            
D1986 245.91083 -37.52722 14 14 PMS+E  1.41 0.22 0.284     0.4405                                         Lupus            
D1987 245.95417 -37.45806 14 14 D      3.19 0.67 0.0001029 3.571E-07 linear             -0.076            Lupus            
D1990 246.11083 -37.96111 14 14 PMS+E  1.35 0.20 0.1837    0.6551                                         Lupus            
D1993 244.59083 -37.50806 14 14 PMS+E  0.61 0.08 0.6815    0.2196                                         Lupus            
D1994 244.61875 -37.66056 14 14 PMS+E  0.63 0.08 0.2455    0.05122                                        Lupus            
D1995 245.00833 -41.62389 14 14 PMS+E  0.52 0.18 0.411     0.4612                                         Lupus            
D1997 245.28583 -41.26722 14 14 PMS+E  2.55 0.35 0.0003395 6.146E-07 linear              0.047            Lupus            
D1998 245.29667 -41.33806 14 14 PMS+E  3.06 0.24 0.1081    0.3001             irregular                   Lupus            
D2000 245.41500 -41.15361 14 14 PMS+E  1.27 0.19 0.0733    0.07391                                        Lupus            
D2001 245.41958 -41.37250 14 14 PMS+E  1.91 0.29 0.03984   0.1995                                         Lupus            
D2002 245.45708 -41.11694 14 14 PMS+E  4.59 0.54 0.004948  0.9753    periodic                   259 0.240 Lupus            
D2003 245.49125 -41.51917 14 14 PMS+E  1.64 0.22 0.03533   0.9906                                         Lupus            
D2004 245.61333 -41.01139 14 14 PMS+E  1.17 0.17 0.4279    0.7847                                         Lupus            
D2005 245.61833 -41.22833 14 14 PMS+E  1.17 0.19 0.08241   0.7747                                         Lupus            
D2008 245.76250 -40.35306 14 14 PMS+E  1.53 0.41 0.02346   0.4811                                         Lupus            
D2009 245.79583 -41.28611 14 14 PMS+E  1.74 0.22 0.002754  0.7988    periodic                   945 0.083 Lupus            
D2010 245.81125 -40.28750 14 14 PMS+E  1.02 0.14 0.04088   0.06773                                        Lupus            
D2014 245.90542 -40.24694 14 14 PMS+E  1.41 0.21 0.6223    0.4496                                         Lupus            
D2015 245.93667 -41.13028 14 14 PMS+E  2.43 0.60 0.01617   0.8533                                         Lupus            
D2016 245.95417 -40.43806 14 14 PMS+E  1.49 0.22 0.02958   0.864                                          Lupus            
D2017 245.96375 -40.17556 14 14 PMS+E  1.28 0.18 0.0208    0.04253                                        Lupus            
D2019 246.10875 -40.18389 14 14 PMS+E  0.95 0.13 0.1582    0.5278                                         Lupus            
D2020 246.17333 -40.07194 14 14 PMS+E  1.20 0.20 0.4651    0.9825                                         Lupus            
D2021 246.19333 -39.93750 14 14 D      3.19 0.66 0.01246   0.571              irregular                   Lupus            
D2022 246.21542 -39.94222 14 14 P      5.54 0.91 0.002355  0.913     curved                    1823 0.314 Lupus            
D2023 246.23167 -39.82056 14 14 PMS+E  1.45 0.26 0.2242    0.9112                                         Lupus            
D2025 246.23667 -40.13972 14 14 PMS+E  1.22 0.19 0.03939   0.03503                                        Lupus            
D2026 246.46833 -40.31333 14 14 PMS+E  1.24 0.18 0.1143    0.7843                                         Lupus            
D2027 246.49292 -40.16611 14 14 PMS+E  0.65 0.22 0.2617    0.5708                                         Lupus            
D2028 246.53542 -40.29556 14 14 PMS+E  0.78 0.17 0.4354    0.8446                                         Lupus            
D2029 246.55542 -39.83167 14 14 PMS+E  4.89 0.63 0.00495   0.6365    periodic                   265 0.268 Lupus            
D2030 246.55667 -40.20500 14 14 PMS+E  0.67 0.19 0.05385   0.8794                                         Lupus            
D2031 246.60625 -39.74639 14 14 PMS+E  1.31 0.10 0.138     0.9788                                         Lupus            
D2032 246.62958 -39.77083 14 14 PMS+E  0.32 0.06 0.0409    0.02895                                        Lupus            
D2033 246.63125 -40.08194 14 14 PMS+E  0.83 0.22 0.1877    0.5731                                         Lupus            
D2034 246.66333 -40.25750 14 14 PMS+E  4.75 0.76 0.0004739 0.9103    periodic                   386 0.321 Lupus            
D2035 246.72333 -39.91639 14 14 PMS+E  3.04 0.43 0.33      0.3498             irregular                   Lupus            
D2036 246.76250 -39.73694 14 14 PMS+E  3.50 0.59 0.01425   0.7823             irregular                   Lupus            
D2037 246.88208 -39.93361 14 14 PMS+E  1.94 0.16 0.1437    0.3446                                         Lupus            
D2038 246.96042 -39.80278 14 14 PMS+E  0.84 0.15 0.3752    0.9565                                         Lupus            
D2039 247.11000 -39.42833 14 14 D      1.12 0.18 0.1712    0.3682                                         Lupus            
D2040 184.81625 -72.30694 14 14 P      0.74 0.26 0.01136   0.3925                                         Musca            
D2043 186.46542 -72.08750 14 14 PMS+E  1.04 0.16 0.05245   0.2005                                         Musca            
D2045 187.23708 -71.76111 14 14 PMS+E  0.21 0.03 0.02091   0.04053                                        Musca            
D2046 187.92500 -71.06500 14 14 PMS+E  4.57 0.80 0.007538  0.7369    periodic                   323 0.242 Musca            
D2048 188.63583 -70.62111 14 14 PMS+E  0.73 0.14 0.2723    0.8697                                         Musca            
D2050 188.71333 -70.51417 14 14 D      5.44 0.74 0.001461  0.9652    curved                    1823 0.272 Musca            
D2051 188.71917 -71.00944 14 14 PMS+E  0.57 0.10 0.6451    0.9752                                         Musca            
D2054 245.32667 -22.91583 14 14 D      2.39 0.37 0.03073   0.7789                                         Ophiuchus        
D2056 245.38292 -23.02778 14 14 D      1.77 0.32 0.08901   0.9155                                         Ophiuchus        
D2057 245.41125 -22.89111 14 14 P      0.40 0.18 0.09232   0.3266                                         Ophiuchus        
D2058 245.42458 -23.22861 14 14 D      2.78 0.37 0.02863   0.002381                                       Ophiuchus        
D2059 245.43792 -23.70861 14 14 P      4.63 0.86 0.005712  6.155E-05 linear             -0.081            Ophiuchus        
D2060 245.45167 -23.67417 14 14 D      2.32 0.22 0.07648   0.1608                                         Ophiuchus        
D2061 245.49000 -24.49528 14 14 PMS+E  0.22 0.04 0.1766    0.7485                                         Ophiuchus        
D2062 245.57708 -23.36333 14 14 D      1.16 0.21 0.5077    0.573                                          Ophiuchus        
D2063 245.58708 -23.06722 14 14 P      0.95 0.39 0.7527    0.9964                                         Ophiuchus        
D2064 245.60167 -24.83833 14 14 PMS+E  0.75 0.13 0.02739   0.3441                                         Ophiuchus        
D2065 245.60375 -23.49833 14 14 D      1.75 0.33 0.03239   0.2571                                         Ophiuchus        
D2066 245.64833 -23.62611 14 14 D      1.62 0.11 0.8344    0.9792                                         Ophiuchus        
D2067 245.67375 -24.42722 14 14 D      4.33 0.65 0.1431    0.4086             irregular                   Ophiuchus        
D2068 245.68708 -23.28694 14 14 D      1.24 0.17 0.05615   0.0516                                         Ophiuchus        
D2069 245.68875 -24.52306 14 14 D      1.78 0.29 0.1644    0.6564                                         Ophiuchus        
D2070 245.69625 -23.00361 14 14 PMS+E  3.65 0.26 0.1767    0.787              irregular                   Ophiuchus        
D2071 245.70250 -23.03806 14 14 D      1.39 0.20 0.7543    0.489                                          Ophiuchus        
D2072 245.74917 -23.44306 14 14 PMS+E  0.36 0.06 0.6036    0.7155                                         Ophiuchus        
D2073 245.77250 -23.04889 14 14 P      2.25 0.53 0.07446   0.715                                          Ophiuchus        
D2074 245.77417 -23.63806 14 14 D      0.37 0.09 0.3842    0.2868                                         Ophiuchus        
D2075 245.77833 -22.96000 14 14 P      2.38 0.54 0.1583    0.6078                                         Ophiuchus        
D2076 245.78625 -22.96167 14 14 D      3.04 0.44 0.537     0.04318            irregular                   Ophiuchus        
D2077 245.78833 -24.28444 14 14 D      1.56 0.34 0.05508   0.8816                                         Ophiuchus        
D2078 245.80208 -24.61139 14 14 PMS+E  0.52 0.08 0.746     0.7442                                         Ophiuchus        
D2079 245.80667 -23.06611 14 14 PMS+E  0.78 0.10 0.3446    0.228                                          Ophiuchus        
D2080 245.81500 -23.71667 14 14 D      5.37 0.70 0.8773    0.699              drop                        Ophiuchus        
D2081 245.88417 -24.43139 14 14 P      3.57 0.65 7.103E-08 1.2E-06   linear             -0.100            Ophiuchus        
D2082 245.88667 -22.97944 14 14 D      3.42 0.73 0.01498   0.03049            irregular                   Ophiuchus        
D2083 245.89417 -23.14611 14 14 PMS+E  0.56 0.18 0.358     0.2228                                         Ophiuchus        
D2084 245.89500 -23.67500 14 14 D      1.63 0.37 0.7227    0.9807                                         Ophiuchus        
D2085 245.90042 -24.03889 14 14 D      1.14 0.15 0.3699    0.7323                                         Ophiuchus        
D2086 245.91042 -23.09556 14 14 D      0.93 0.10 0.0008616 1.079E-05 linear             -0.012            Ophiuchus        
D2087 245.91667 -23.56028 14 14 P      0.66 0.13 0.009967  0.02206                                        Ophiuchus        
D2088 245.96042 -22.97722 14 14 D      2.31 0.21 0.9091    0.4238             burst                       Ophiuchus        
D2090 246.05583 -24.30611 14 14 D      4.62 0.68 0.07559   0.1597             irregular                   Ophiuchus        
D2091 246.06625 -24.18722 14 14 D      1.47 0.21 0.09265   0.4478                                         Ophiuchus        
D2092 246.14625 -24.43861 14 14 D      3.05 0.34 0.01725   0.9445             irregular                   Ophiuchus        
D2093 246.21792 -25.02417 14 14 D      0.58 0.10 0.4129    0.02835                                        Ophiuchus        
D2094 246.22083 -25.09889 14 14 PMS+E  0.48 0.06 0.02361   0.001901                                       Ophiuchus        
D2095 246.24875 -24.93333 14 14 D      1.49 0.26 0.6835    0.7048                                         Ophiuchus        
D2096 246.25833 -24.99222 14 14 D      1.47 0.23 0.8175    0.4513                                         Ophiuchus        
D2097 246.27583 -24.78250 14 14 D      2.88 0.26 0.02803   0.9069                                         Ophiuchus        
D2098 246.27875 -23.84722 14 14 D      1.61 0.11 0.1758    0.6736                                         Ophiuchus        
D2099 246.34208 -24.29722 14 14 D      2.09 0.22 0.3909    0.9999             burst                       Ophiuchus        
D2100 246.34375 -24.58139 14 14 D      3.46 0.44 0.1867    0.2514             irregular                   Ophiuchus        
D2101 246.35125 -24.49556 14 14 D      2.97 0.48 0.3978    0.9926                                         Ophiuchus        
D2102 246.36458 -24.61306 14 14 P     12.33 1.55 0.07564   0.1136             irregular                   Ophiuchus        
D2104 246.38542 -23.44056 14 14 D      0.71 0.25 0.2435    0.3852                                         Ophiuchus        
D2105 246.38792 -23.42500 14 14 D      5.29 0.85 0.2634    0.2256             drop                        Ophiuchus        
D2106 246.39750 -24.53611 14 14 D      2.70 0.22 0.7008    0.8358                                         Ophiuchus        
D2107 246.40292 -24.26167 14 14 D      0.88 0.14 0.6084    0.9225                                         Ophiuchus        
D2108 246.40875 -24.37667 14 14 D      5.64 1.02 0.09621   0.7186             irregular                   Ophiuchus        
D2109 246.41417 -23.44472 14 14 D      2.45 0.38 0.2967    0.5928                                         Ophiuchus        
D2110 246.41458 -24.44278 14 14 D      3.21 0.56 0.0001585 4.676E-07 linear             -0.064            Ophiuchus        
D2111 246.42833 -23.42389 14 14 D      2.81 0.44 0.3148    0.8563                                         Ophiuchus        
D2113 246.48375 -24.34667 14 14 D      0.74 0.35 0.04101   0.4789                                         Ophiuchus        
D2114 246.50542 -24.42222 14 14 D      2.42 0.22 0.6653    0.9991                                         Ophiuchus        
D2116 246.51875 -24.29750 14 14 D      8.47 1.27 0.005341  0.001757  curved                    4800 0.460 Ophiuchus        
D2118 246.52917 -24.45667 14 14 D      2.38 0.38 0.9794    0.7941                                         Ophiuchus        
D2119 246.54292 -24.34833 14 14 D      2.54 1.59 6.759E-05 8.363E-05 curved                    3409 0.541 Ophiuchus        
D2121 246.57000 -24.37278 14 14 D      3.64 1.05 0.5896    0.9036             irregular                   Ophiuchus        
D2122 246.57083 -24.33917 14 14 D      1.73 0.34 0.03061   0.1916                                         Ophiuchus        
D2123 246.57167 -24.39583 14 14 P      3.36 0.55 0.03929   0.0139             irregular                   Ophiuchus        
D2124 246.57542 -24.50917 14 14 D      1.56 0.16 0.5208    0.1139                                         Ophiuchus        
D2125 246.57833 -24.43611 14 14 D      1.13 0.35 0.2015    0.9573                                         Ophiuchus        
D2126 246.57833 -24.47194 14 14 D      0.80 0.61 0.03527   0.1379                                         Ophiuchus        
D2127 246.57875 -24.40389 14 14 P      1.69 0.17 0.03195   0.6044                                         Ophiuchus        
D2128 246.58083 -24.62417 14 14 D      0.45 0.03 0.0889    0.8453                                         Ophiuchus        
D2129 246.58667 -24.47750 14 14 D      2.54 0.29 0.6239    0.442                                          Ophiuchus        
D2132 246.58958 -24.43333 14 14 D      1.92 0.18 0.2268    0.2136                                         Ophiuchus        
D2133 246.59083 -24.74417 14 14 D      2.69 0.16 0.07968   0.9834             burst                       Ophiuchus        
D2135 246.59542 -24.47944 14 14 D      1.04 0.10 0.03815   0.1162                                         Ophiuchus        
D2138 246.59833 -24.72056 14 14 D      1.86 0.44 0.2909    0.2368                                         Ophiuchus        
D2139 246.59917 -24.30806 14 14 D      0.53 0.13 0.862     0.2035                                         Ophiuchus        
D2141 246.60000 -24.27028 14 14 D      1.53 0.92 0.01611   0.008417                                       Ophiuchus        
D2142 246.60583 -24.38361 14 14 P      4.51 0.89 0.05946   0.1232             irregular                   Ophiuchus        
D2144 246.60792 -24.39444 14 14 P      1.87 0.50 0.0007073 0.01619   curved                    2643 0.219 Ophiuchus        
D2146 246.61458 -24.69806 14 14 D      3.26 0.43 0.0416    0.1933             burst                       Ophiuchus        
D2147 246.61542 -24.44472 12 12 D      2.03 0.22 0.3969    0.9622                                         Ophiuchus        
D2148 246.63708 -24.00444 14 14 D      1.30 0.10 0.4998    0.9635             burst                       Ophiuchus        
D2149 246.65333 -24.26417 14 14 D      2.17 0.46 0.0001248 1.759E-05 linear             -0.046            Ophiuchus        
D2150 246.65708 -24.65083 14 14 D      0.80 0.16 0.4623    0.3354                                         Ophiuchus        
D2151 246.66833 -24.45389 14 14 P      8.00 0.98 0.8666    0.6934             irregular                   Ophiuchus        
D2152 246.67000 -24.51389 14 14 D      1.00 0.13 0.6097    0.6932                                         Ophiuchus        
D2153 246.67167 -24.67139 14 14 D      0.47 0.08 0.3082    0.01657                                        Ophiuchus        
D2154 246.67542 -24.51722 14 14 D      2.90 0.52 0.1811    0.9032                                         Ophiuchus        
D2155 246.67833 -24.34139 14 14 D      1.06 0.39 0.1754    0.07456                                        Ophiuchus        
D2156 246.68375 -24.58000 14 14 P      3.51 1.62 0.005069  0.01155   curved                    4800 0.507 Ophiuchus        
D2157 246.68750 -24.38528 14 14 D      1.19 0.36 0.1424    0.7145                                         Ophiuchus        
D2158 246.69333 -24.19972 14 14 PMS+E  1.06 0.44 0.6368    0.48                                           Ophiuchus        
D2159 246.70167 -24.47722 14 14 P      1.46 0.25 0.2949    0.2399                                         Ophiuchus        
D2160 246.70250 -23.94278 14 14 D      1.67 0.31 0.7578    0.9584                                         Ophiuchus        
D2161 246.70375 -24.64028 14 14 D      2.38 0.44 0.5968    0.9925                                         Ophiuchus        
D2162 246.71625 -24.51083 14 14 P      5.86 0.44 0.02192   0.01617            burst                       Ophiuchus        
D2163 246.72250 -24.54333 14 14 P      3.21 0.35 0.09649   0.2242             irregular                   Ophiuchus        
D2164 246.72583 -24.41028 14 14 P      1.66 0.25 0.07314   0.9955                                         Ophiuchus        
D2165 246.72667 -24.43889 14 14 D      1.83 0.30 0.9499    0.0214                                         Ophiuchus        
D2166 246.72792 -24.45056 14 14 D      1.92 0.21 0.5242    0.7947                                         Ophiuchus        
D2167 246.73500 -24.55028 14 14 D      1.51 0.18 0.1928    0.9099             burst                       Ophiuchus        
D2168 246.73625 -24.23083 14 14 D      2.19 0.43 0.04167   0.3781                                         Ophiuchus        
D2169 246.73875 -24.59389 14 14 D      5.24 0.54 0.4498    0.573              burst                       Ophiuchus        
D2170 246.74250 -24.62778 14 14 D      2.85 0.50 0.03783   0.1297                                         Ophiuchus        
D2171 246.74292 -24.35806 14 14 D      3.11 0.40 0.2205    0.1829             irregular                   Ophiuchus        
D2173 246.74417 -24.30944 14 14 D      3.52 0.34 0.04117   0.07415            burst                       Ophiuchus        
D2174 246.74417 -24.41528 14 14 D      2.18 0.28 0.01905   0.003979                                       Ophiuchus        
D2175 246.74583 -24.59889 14 14 PMS+E  3.65 0.36 0.05776   0.07519            irregular                   Ophiuchus        
D2178 246.76208 -24.43722 14 14 P      3.29 0.27 0.09267   0.6745             burst                       Ophiuchus        
D2179 246.76458 -24.33472 14 14 D      2.23 0.41 0.03549   0.009345                                       Ophiuchus        
D2180 246.76708 -24.47472 14 14 P      2.72 0.45 0.3869    0.3185                                         Ophiuchus        
D2181 246.76875 -24.45417 14 14 D      2.26 0.36 0.06981   0.959                                          Ophiuchus        
D2182 246.77167 -24.60806 14 14 P      1.35 0.59 0.002578  0.03856   curved                    4800 0.216 Ophiuchus        
D2183 246.77333 -24.67028 14 14 D      0.56 0.08 0.5732    0.9544                                         Ophiuchus        
D2184 246.77458 -24.43833 14 14 PMS+E  0.25 0.04 0.0725    0.07153                                        Ophiuchus        
D2185 246.77458 -24.47667 14 14 D      1.63 0.21 0.004821  0.4692    curved                    2158 0.077 Ophiuchus        
D2186 246.77708 -24.69667 14 14 D      3.93 0.33 0.7738    0.7533             irregular                   Ophiuchus        
D2187 246.77792 -24.63722 14 14 P      5.12 1.00 0.03806   0.01327            irregular                   Ophiuchus        
D2188 246.78750 -24.20000 14 14 D      3.18 0.47 0.05456   0.02461            irregular                   Ophiuchus        
D2189 246.78750 -24.56889 14 14 D      0.89 0.16 0.8668    0.4859                                         Ophiuchus        
D2190 246.78875 -24.67278 14 14 D      1.60 0.25 0.0849    0.6586                                         Ophiuchus        
D2192 246.79625 -24.67944 14 14 P      3.00 0.62 0.1363    0.845              irregular                   Ophiuchus        
D2193 246.79875 -24.64194 14 14 D      2.07 0.49 0.7161    0.3805                                         Ophiuchus        
D2194 246.80042 -24.58028 14 14 D      2.85 0.23 0.1298    0.9928                                         Ophiuchus        
D2195 246.80500 -24.69250 14 14 PMS+E  0.15 0.03 0.4756    0.6684                                         Ophiuchus        
D2196 246.80708 -24.30444 14 14 D      1.60 0.28 0.04557   0.9895                                         Ophiuchus        
D2197 246.80750 -24.72528 14 14 D      4.32 0.73 0.1646    0.7555             irregular                   Ophiuchus        
D2198 246.81000 -24.44583 14 14 P      4.19 0.76 0.03634   0.007565           irregular                   Ophiuchus        
D2199 246.81292 -24.86056 14 14 D      4.55 0.61 0.05235   0.5562             irregular                   Ophiuchus        
D2200 246.81417 -24.44417 14 14 D      1.49 0.29 0.07767   0.9996                                         Ophiuchus        
D2201 246.81458 -24.51472 14 14 P      4.07 0.42 0.005866  0.1949    periodic                   341 0.154 Ophiuchus        
D2202 246.81583 -24.42028 14 14 P      3.00 0.31 0.2966    0.4537                                         Ophiuchus        
D2203 246.81583 -24.64528 14 14 D      1.99 0.35 0.3061    0.6843                                         Ophiuchus        
D2204 246.81792 -24.52056 14 14 P      3.05 0.37 0.01712   0.02414            irregular                   Ophiuchus        
D2205 246.82292 -24.48222 14 14 P      2.73 0.63 0.6718    0.7447                                         Ophiuchus        
D2206 246.82292 -24.08694 14 14 D      4.58 0.47 0.4906    1                  irregular                   Ophiuchus        
D2207 246.82625 -24.65389 14 14 P      1.66 0.27 0.1147    0.02129                                        Ophiuchus        
D2208 246.82667 -24.48472 14 14 D      2.33 0.60 0.1083    0.8387                                         Ophiuchus        
D2209 246.83000 -24.47861 14 14 P      5.88 0.92 0.05867   0.2551             irregular                   Ophiuchus        
D2212 246.84083 -24.45750 14 14 P     19.40 1.61 0.002441  0.5531    curved   irregular        2643 0.553 Ophiuchus        
D2213 246.84542 -24.80194 14 14 D      2.49 0.36 0.04054   0.4436                                         Ophiuchus        
D2214 246.85208 -24.68417 14 14 P      2.34 0.39 0.6305    0.9762                                         Ophiuchus        
D2216 246.85917 -24.32306 14 14 D      1.60 0.21 0.8474    0.9853                                         Ophiuchus        
D2217 246.85917 -24.71278 14 14 P      2.20 0.15 0.05049   0.02532                                        Ophiuchus        
D2218 246.86042 -24.43167 14 14 D      3.45 0.44 0.04696   0.01541            irregular                   Ophiuchus        
D2220 246.86375 -24.52111 14 14 D      1.27 0.19 0.4995    0.5536                                         Ophiuchus        
D2222 246.86833 -24.45583 14 14 P      0.66 0.18 0.4732    0.242                                          Ophiuchus        
D2223 246.87458 -24.56000 14 14 PMS+E  0.50 0.05 0.01484   0.002976                                       Ophiuchus        
D2225 246.87833 -24.41528 14 14 D      2.85 0.45 0.1315    0.9863                                         Ophiuchus        
D2226 246.87875 -24.45917  9  9 P      4.05 0.34 0.201     0.9373             irregular                   Ophiuchus        
D2227 246.88375 -24.49528 14 14 D      0.35 0.04 0.3176    0.1869                                         Ophiuchus        
D2228 246.88583 -24.55639 14 14 PMS+E  0.63 0.08 0.08108   0.9012                                         Ophiuchus        
D2229 246.88625 -24.75000 14 14 PMS+E  0.52 0.06 0.02196   0.002323                                       Ophiuchus        
D2230 246.88667 -24.54278 14 14 D      3.91 0.61 0.551     0.3498             irregular                   Ophiuchus        
D2231 246.88792 -24.68750 14 14 D      0.82 0.42 0.02428   0.9684                                         Ophiuchus        
D2232 246.90042 -24.08250 14 14 D      1.19 0.15 0.02065   0.4072                                         Ophiuchus        
D2233 246.90250 -23.97389 14 14 D      3.12 0.40 0.7998    0.5093             irregular                   Ophiuchus        
D2234 246.90500 -24.71028 14 14 P      3.00 0.50 0.009579  0.9992    curved                    1578 0.154 Ophiuchus        
D2235 246.90583 -24.29833 14 14 D      1.05 0.12 0.2025    0.09983                                        Ophiuchus        
D2236 246.90958 -24.61611 14 14 D      1.87 0.52 0.7882    0.3657                                         Ophiuchus        
D2237 246.90958 -23.95889 14 14 D      1.08 0.25 0.09193   0.5059                                         Ophiuchus        
D2238 246.91083 -24.64417 14 14 D      2.14 0.22 0.2539    0.6827             burst                       Ophiuchus        
D2239 246.91208 -24.67222 14 14 P      5.34 0.50 0.1786    0.2094             irregular                   Ophiuchus        
D2240 246.91250 -23.97167 14 14 D      2.13 0.42 0.4056    0.4718                                         Ophiuchus        
D2241 246.91417 -24.65417 14 14 D      2.91 0.76 0.02898   0.003323                                       Ophiuchus        
D2242 246.91583 -24.72083 14 14 P      0.28 0.21 0.3958    0.6839                                         Ophiuchus        
D2243 246.91708 -24.44333 14 14 D      0.69 0.08 0.5238    0.192                                          Ophiuchus        
D2244 246.91750 -24.36778 14 14 D      0.77 0.37 0.526     0.09792                                        Ophiuchus        
D2245 246.92250 -24.59361 14 14 PMS+E  0.38 0.08 0.03963   0.01454                                        Ophiuchus        
D2246 246.92333 -24.77889 14 14 P      7.80 0.77 0.2186    0.4747             irregular                   Ophiuchus        
D2247 246.92375 -24.72667 14 14 P      3.01 0.30 0.7236    0.8633             irregular                   Ophiuchus        
D2248 246.92375 -24.70944 14 14 D      0.56 0.15 0.3167    0.636                                          Ophiuchus        
D2249 246.92750 -24.64722 14 14 PMS+E  3.33 0.27 0.1239    0.3866             irregular                   Ophiuchus        
D2250 246.93208 -24.71861 14 14 PMS+E  1.10 0.09 0.538     0.309                                          Ophiuchus        
D2251 246.93750 -24.10778 14 14 D      3.43 0.57 0.02349   0.9997             irregular                   Ophiuchus        
D2252 246.94042 -24.74806 14 14 P      3.38 0.62 0.3949    0.06817            irregular                   Ophiuchus        
D2253 246.94250 -24.52806 14 14 D      2.03 0.18 0.4661    0.9738                                         Ophiuchus        
D2254 246.94583 -24.75972 14 14 D      4.70 0.59 0.002808  0.8282    curved                    1823 0.204 Ophiuchus        
D2255 246.95083 -24.70694 14 14 P      1.40 0.60 0.07184   0.4344                                         Ophiuchus        
D2256 246.95708 -24.42250 14 14 D      0.55 0.08 0.2204    0.1058                                         Ophiuchus        
D2257 246.96542 -24.52917 14 14 P      0.84 0.47 0.07891   0.3055                                         Ophiuchus        
D2258 246.98000 -24.47750 14 14 D      0.87 0.06 0.02744   0.0886                                         Ophiuchus        
D2259 246.98000 -24.03750 14 14 D      1.19 0.13 0.2047    0.07818                                        Ophiuchus        
D2260 246.98125 -24.43806 14 14 D      2.74 0.43 0.21      0.9366                                         Ophiuchus        
D2261 246.99500 -24.58722 14 14 D      0.99 0.21 0.1955    0.4382             drop                        Ophiuchus        
D2262 247.01042 -23.91750 14 14 D      6.03 0.49 0.2859    0.3095             irregular                   Ophiuchus        
D2264 247.01958 -24.84306 14 14 D      1.72 0.18 0.1518    0.5688                                         Ophiuchus        
D2265 247.01958 -24.61944 14 14 PMS+E  0.56 0.04 0.01493   0.5758                                         Ophiuchus        
D2266 247.03333 -23.88444 14 14 PMS+E  1.13 0.16 0.1598    0.9951                                         Ophiuchus        
D2267 247.05292 -24.19306 14 14 D      1.92 0.21 0.8453    0.9988                                         Ophiuchus        
D2268 247.05667 -24.52722 14 14 D      0.88 0.22 0.2548    0.9853                                         Ophiuchus        
D2269 247.05708 -24.54694 14 14 D      1.28 0.17 0.0911    0.5967                                         Ophiuchus        
D2270 247.06875 -24.61583 14 14 D      2.00 0.32 0.6273    0.5611                                         Ophiuchus        
D2271 247.06958 -24.08722 14 14 D      2.95 0.50 0.0561    0.2617                                         Ophiuchus        
D2272 247.07375 -24.28472 14 14 D      0.93 0.15 0.08469   0.9996                                         Ophiuchus        
D2273 247.08958 -24.36500 14 14 PMS+E  0.48 0.04 0.2665    0.196                                          Ophiuchus        
D2274 247.09000 -24.60639 14 14 P      4.53 0.82 0.08858   0.9911             irregular                   Ophiuchus        
D2275 247.09000 -24.71306 14 14 D      3.06 0.29 0.4309    0.618              irregular                   Ophiuchus        
D2276 247.09708 -24.37778 14 14 D      1.12 0.29 0.1947    0.6901                                         Ophiuchus        
D2278 247.18833 -24.47167 14 14 D      1.11 0.30 0.1605    0.09977                                        Ophiuchus        
D2279 247.20292 -24.44194 14 14 PMS+E  0.37 0.09 0.8894    0.02582                                        Ophiuchus        
D2280 247.22500 -24.79556 14 14 D      1.30 0.19 0.4321    0.9936                                         Ophiuchus        
D2281 247.23333 -23.51833 14 14 D      0.99 0.11 0.02682   0.6986                                         Ophiuchus        
D2282 247.23708 -24.51917 14 14 D      2.09 0.17 0.008664  0.7194    curved                    4800 0.061 Ophiuchus        
D2283 247.24083 -24.68167 14 14 P      6.78 0.66 0.4196    0.7082             irregular                   Ophiuchus        
D2285 247.28417 -24.26278 14 14 D      1.22 0.10 0.3917    0.6129                                         Ophiuchus        
D2286 247.34708 -24.23222 14 14 PMS+E  1.32 0.70 0.006958  0.4545    periodic                   265 0.256 Ophiuchus        
D2287 247.39583 -24.60278 14 14 PMS+E  0.37 0.03 0.1972    0.1409                                         Ophiuchus        
D2288 247.43417 -24.68917 14 14 PMS+E  0.51 0.10 0.2406    0.3759                                         Ophiuchus        
D2289 247.45125 -23.51750 14 14 PMS+E  1.59 0.27 0.8238    0.6609                                         Ophiuchus        
D2290 247.47708 -24.97944 14 14 PMS+E  0.21 0.03 0.5122    0.09851                                        Ophiuchus        
D2291 247.50917 -24.33528 14 14 PMS+E  0.76 0.22 0.1338    0.6562                                         Ophiuchus        
D2292 247.58208 -24.04889 14 14 PMS+E  0.42 0.04 0.4995    0.2072                                         Ophiuchus        
D2293 247.58333 -23.51889 14 14 PMS+E  1.18 0.10 0.5932    0.9225                                         Ophiuchus        
D2294 247.59708 -24.90444 14 14 D      1.61 0.28 0.1781    0.9985                                         Ophiuchus        
D2295 247.61125 -23.98556 14 14 D      0.84 0.10 0.09215   0.4933                                         Ophiuchus        
D2296 247.64125 -24.46833 14 14 D      1.78 0.12 0.3817    0.7352                                         Ophiuchus        
D2298 247.72250 -24.41472 14 14 D      1.37 0.11 0.7515    0.6609                                         Ophiuchus        
D2299 247.75958 -24.14528 14 14 D      2.83 0.26 0.1427    0.05926                                        Ophiuchus        
D2300 247.77125 -24.07778 14 14 D      0.94 0.18 0.2069    0.2315                                         Ophiuchus        
D2301 247.81542 -24.56722 14 14 D      1.29 0.31 0.2908    0.9983                                         Ophiuchus        
D2302 247.87167 -24.07528 14 14 P      4.07 0.52 0.07485   0.1684             irregular                   Ophiuchus        
D2303 247.87833 -24.41083 14 14 D      0.80 0.40 0.2038    0.2426                                         Ophiuchus        
D2304 247.88000 -24.44083 14 14 D      1.75 0.30 0.06014   0.005204                                       Ophiuchus        
D2305 247.88917 -24.46028 14 14 D      0.60 0.26 0.4088    0.5615                                         Ophiuchus        
D2306 247.89083 -24.07944 14 14 D     10.25 1.86 0.0132    0.06351            irregular                   Ophiuchus        
D2307 247.89167 -24.01639 14 14 D      1.25 0.19 0.0603    0.2085                                         Ophiuchus        
D2308 247.89250 -24.05694 14 14 P      4.48 1.07 0.06114   0.1373             irregular                   Ophiuchus        
D2309 247.89833 -24.02472 14 14 P      0.52 0.31 0.1238    0.004862                                       Ophiuchus        
D2310 247.90292 -24.07194 14 14 P      0.86 0.11 0.6171    0.7374                                         Ophiuchus        
D2311 247.93208 -24.92333 14 14 P      7.23 2.07 0.5683    0.8164             irregular                   Ophiuchus        
D2312 247.93542 -24.03694 14 14 D      5.59 0.81 0.8065    0.5777             burst                       Ophiuchus        
D2313 247.93875 -24.71861 14 14 D      3.79 0.34 0.01156   0.02662            irregular                   Ophiuchus        
D2314 247.94083 -24.65250 14 14 D      3.21 0.24 0.0416    0.9997             irregular                   Ophiuchus        
D2315 247.95375 -24.90806 14 14 D      0.90 0.11 0.5065    0.1772                                         Ophiuchus        
D2316 247.96667 -24.95722 14 14 P      1.26 0.34 0.1863    0.3683                                         Ophiuchus        
D2318 247.96833 -24.92667 14 14 P      3.81 0.54 0.5307    0.03538            irregular                   Ophiuchus        
D2319 247.97250 -24.91806 14 14 D      1.48 0.22 0.02271   0.03823                                        Ophiuchus        
D2320 247.97667 -25.06361 14 14 D      1.43 0.21 0.1007    0.9627                                         Ophiuchus        
D2321 247.97792 -25.05667 14 14 D      1.52 0.41 0.715     0.9663                                         Ophiuchus        
D2322 247.99708 -24.91111 14 14 D      0.64 0.04 0.1387    0.02846                                        Ophiuchus        
D2323 248.00375 -24.94500 14 14 P      0.66 0.33 0.5467    0.1891                                         Ophiuchus        
D2324 248.02292 -25.04333 14 14 D      4.18 0.46 0.5213    0.1366             irregular                   Ophiuchus        
D2325 248.04917 -24.67250 14 14 PMS+E  0.72 0.14 0.5901    0.9977                                         Ophiuchus        
D2326 248.08750 -24.50972 14 14 D      0.87 0.36 0.08732   0.9706                                         Ophiuchus        
D2327 248.09125 -24.70389 14 14 D      4.72 0.73 0.3109    0.4222             irregular                   Ophiuchus        
D2330 248.11583 -25.41694 14 14 D      0.62 0.06 0.5018    0.03799                                        Ophiuchus        
D2331 248.25625 -24.06528 14 14 PMS+E  6.88 0.81 9.136E-07 0.9883    periodic                   352 0.303 Ophiuchus        
D2332 248.44250 -24.46444 14 14 PMS+E  1.10 0.20 0.1233    0.8274                                         Ophiuchus        
D2333 248.48167 -24.70139 14 14 D      5.79 0.79 0.1326    0.1805             irregular                   Ophiuchus        
D2334 248.83083 -24.26111 14 14 D      0.36 0.06 0.5503    0.4281                                         Ophiuchus        
D2335 249.01625 -24.39556 14 14 PMS+E  1.79 0.27 0.0009251 0.000214  curved                    3409 0.083 Ophiuchus        
D2336 249.43417 -24.46806 14 14 PMS+E  0.68 0.16 0.01901   0.03751                                        Ophiuchus        
D2337 249.49958 -24.36278 14 14 PMS+E  1.61 0.22 0.00248   0.9951    periodic                   814 0.078 Ophiuchus        
D2338 249.93917 -24.03417 14 14 D      0.60 0.34 0.3751    0.893                                          Ophiuchus        
D2339 249.97042 -24.32528 14 14 D      0.96 0.51 0.7204    0.7155                                         Ophiuchus        
D2340 251.10083 -24.02333 14 14 P      0.35 0.11 0.5517    0.1786                                         Ophiuchus        
D2341 251.12000 -24.20667 14 14 PMS+E  0.51 0.07 3.856E-05 7.483E-07                                      Ophiuchus        
D2342 251.12208 -24.26528 14 14 PMS+E  0.53 0.10 0.1793    0.7155                                         Ophiuchus        
D2343 251.36083 -24.05139 14 14 P      0.68 0.14 0.0683    0.3122                                         Ophiuchus        
D2344 251.39750 -24.23944 14 14 PMS+E  2.26 0.31 0.003715  0.3937    curved                    1579 0.123 Ophiuchus        
D2345 251.74250  -9.58861 14 14 P      2.95 0.57 0.00013   0.0459    curved                    3409 0.203 Ophiuchus        
D2347 252.09083 -14.17833 14 14 D      1.10 0.39 0.4558    0.1831                                         Ophiuchus        
D2348 252.19000 -14.27667 14 14 D      1.27 0.66 0.006537  0.4417    curved                    2643 0.253 Ophiuchus        
D2349 252.25333 -14.28611 14 14 PMS+E  0.93 0.16 0.2719    0.9872                                         Ophiuchus        
D2350 252.27333 -15.62028 14 14 PMS+E  0.33 0.18 0.2255    0.9899                                         Ophiuchus        
D2353 245.54000 -19.88333 14 14 PMS+E  0.32 0.06 0.4666    0.8635                                         Ophiuchus        
D2354 254.33167 -16.15639 14 14 P      3.14 0.69 0.0623    0.05239            irregular                   Ophiuchus        
D2355  51.33125  30.57333 14 14 P      2.55 0.32 1.558E-09 4.302E-10 linear             -0.053            Perseus          
D2360  51.41292  30.73278 14 14 P     12.29 1.69 0.001516  0.008881  curved   irregular        2656 0.498 Perseus          
D2361  51.65583  30.25778 14 14 P      1.37 0.12 0.2898    0.8554                                         Perseus          
D2362  51.90917  30.23278 14 14 D      1.49 0.22 0.5231    0.2319                                         Perseus          
D2364  51.91250  30.21750 14 14 P     12.38 1.18 0.0001621 0.2476    curved   irregular        2171 0.470 Perseus          
D2365  51.92250  30.33778 14 14 D      1.23 0.16 0.4363    0.4575                                         Perseus          
D2366  51.93000  30.20778 14 14 P      6.97 0.84 0.08093   0.4379             irregular                   Perseus          
D2367  51.94833  30.20111 14 14 P      1.13 0.48 0.0006115 0.5487    curved                    2656 0.167 Perseus          
D2368  52.00000  30.14639 14 14 D      5.23 0.33 0.585     0.9999             irregular                   Perseus          
D2369  52.00125  30.13361 14 14 P     15.10 2.24 0.02303   0.8514             irregular                   Perseus          
D2370  52.13542  31.18472 14 14 P      3.74 0.58 0.1882    0.9431             irregular                   Perseus          
D2371  52.14333  31.01417 14 14 P      4.45 0.65 0.7241    0.9617             irregular                   Perseus          
D2372  52.14375  31.11806 14 14 P      9.12 0.84 0.06883   0.9598             irregular                   Perseus          
D2373  52.14542  30.91500 14 14 P      1.28 0.28 2.579E-07 2.373E-11 linear             -0.039            Perseus          
D2374  52.14583  30.33583 14 14 P      0.69 0.19 0.1249    0.9029                                         Perseus          
D2375  52.15417  31.22500 14 14 P      2.03 0.30 0.003118  9.78E-05  linear             -0.033            Perseus          
D2376  52.16125  31.30167 14 14 P      2.44 0.30 0.1902    0.2799                                         Perseus          
D2378  52.16542  31.29194 14 14 P      6.13 0.39 5.216E-05 1.347E-06 linear              0.049            Perseus          
D2380  52.17667  30.49806 14 14 D      2.24 0.17 0.2819    0.2941                                         Perseus          
D2381  52.18000  31.17833 14 14 PMS+E  4.07 0.34 0.0008026 4.97E-05  linear             -0.043            Perseus          
D2382  52.18000  31.29222 14 14 P      4.40 1.05 0.0005353 0.001651  curved                    4800 0.305 Perseus          
D2383  52.18333  31.34778 14 14 D      0.63 0.09 0.7429    0.1646                                         Perseus          
D2384  52.18875  31.09472 14 14 P      4.91 0.55 0.000332  0.7257    curved                    1591 0.234 Perseus          
D2385  52.19250  31.27722 14 14 PMS+E  2.53 0.17 5.801E-05 1.999E-05 linear             -0.019            Perseus          
D2386  52.19833  31.40167 14 14 D      5.79 0.50 0.4753    0.4019             irregular                   Perseus          
D2387  52.19917  31.28194 14 14 D      4.16 0.35 0.08804   0.735              irregular                   Perseus          
D2388  52.20292  31.26889 14 14 P      0.80 0.17 0.08725   0.9895                                         Perseus          
D2389  52.21083  30.71222 14 14 D      2.82 0.35 0.365     0.02672                                        Perseus          
D2390  52.21250  31.30500 14 14 D      5.82 1.00 0.506     0.8598             irregular                   Perseus          
D2391  52.21250  31.27556 14 14 D      0.83 0.11 0.8383    0.9626                                         Perseus          
D2392  52.21333  31.33167 14 14 D      3.25 0.46 0.08524   0.8193             irregular                   Perseus          
D2393  52.21333  31.29417 14 14 P      1.72 0.45 0.003433  0.07855   curved                    2656 0.159 Perseus          
D2394  52.21708  31.26306 14 14 D      0.70 0.08 0.03358   0.006809                                       Perseus          
D2395  52.21708  30.75139 14 14 D      1.87 0.40 0.03116   0.04722                                        Perseus          
D2396  52.21708  31.37917 14 14 D      7.80 0.63 0.02813   0.009232           irregular                   Perseus          
D2397  52.22042  31.27389 14 14 D      0.54 0.09 0.3556    0.8672                                         Perseus          
D2398  52.22458  31.30250 14 14 D      4.37 0.27 0.02616   0.01904            irregular                   Perseus          
D2400  52.22750  31.28083 14 14 D      1.90 0.28 0.6673    0.9822                                         Perseus          
D2401  52.22917  31.27444 14 14 D      2.16 0.31 0.06663   0.3058                                         Perseus          
D2402  52.23125  31.24333 14 14 P      2.51 0.55 0.03575   0.003206                                       Perseus          
D2403  52.23375  31.31889 14 14 D      1.60 0.13 0.254     0.5768                                         Perseus          
D2404  52.23458  31.37417 14 14 D      3.87 0.32 0.8837    0.7366             irregular                   Perseus          
D2405  52.23583  31.12694 14 14 P      1.23 0.15 2.789E-06 1.078E-09 linear             -0.022            Perseus          
D2406  52.23583  31.30972 14 14 D      1.75 0.30 0.6107    0.162                                          Perseus          
D2407  52.23708  31.27278 14 14 D     37.25 2.15 0.04167   0.3793             burst                       Perseus          
D2408  52.23792  31.25944 14 14 D      0.48 0.07 0.07169   0.08953                                        Perseus          
D2409  52.23833  31.23861 14 14 PMS+E  1.16 0.21 0.003185  7.664E-05 linear              0.027            Perseus          
D2411  52.24042  31.33000 14 14 D      1.92 0.19 0.09856   0.006286                                       Perseus          
D2412  52.24208  31.30083 14 14 PMS+E  1.19 0.14 0.07236   0.1761                                         Perseus          
D2414  52.24250  31.36722 14 14 D      2.02 0.24 0.3265    0.6507                                         Perseus          
D2415  52.24333  31.37139 14 14 P      3.15 1.01 0.001638  0.2563    curved   burst            2656 0.296 Perseus          
D2417  52.24708  31.26333 14 14 P      9.67 1.24 0.02165   0.02335            irregular                   Perseus          
D2418  52.24792  31.36278 14 14 D      3.38 0.93 0.5942    0.5528             irregular                   Perseus          
D2420  52.25625  31.33889 14 14 P      0.97 0.62 0.002922  0.1076    curved                    2656 0.204 Perseus          
D2421  52.25750  31.28139 14 14 P      0.50 0.14 0.156     0.9897                                         Perseus          
D2422  52.26167  31.37139 14 14 D      8.24 0.99 0.1384    0.09575            irregular                   Perseus          
D2423  52.26292  31.37722 14 14 D      4.37 0.76 0.01085   0.2908             irregular                   Perseus          
D2424  52.26333  31.42917 14 14 D      0.53 0.13 0.241     0.9467                                         Perseus          
D2425  52.26375  31.38722 14 14 P      1.00 0.13 0.01492   0.0002693                                      Perseus          
D2426  52.26542  31.26750 14 14 P      0.84 0.58 0.000423  1.691E-05                                      Perseus          
D2427  52.26583  30.94139 14 14 D      2.39 0.73 0.63      0.01661                                        Perseus          
D2428  52.26583  31.36333 14 14 D      2.04 0.35 0.06716   0.04302                                        Perseus          
D2429  52.26667  31.24611 14 14 P      2.55 0.45 0.0007574 0.0001763 curved                    3420 0.159 Perseus          
D2430  52.26708  30.93667 14 14 D      0.83 0.12 0.2847    0.9859                                         Perseus          
D2432  52.26917  31.28306 14 14 D      4.40 0.43 0.6233    0.3206             irregular                   Perseus          
D2433  52.26958  31.19278 14 14 D      3.41 0.37 0.718     0.7385             irregular                   Perseus          
D2434  52.27042  31.34389 14 14 P      6.13 0.58 0.9888    0.9259             irregular                   Perseus          
D2435  52.27125  31.34333 14 14 D      6.13 0.58 0.9888    0.9259             irregular                   Perseus          
D2436  52.27375  31.27750 14 14 D      2.84 0.33 0.3945    0.4419             burst                       Perseus          
D2437  52.27500  30.51083 14 14 P      0.36 0.13 0.1711    0.03241                                        Perseus          
D2438  52.27625  31.22944 14 14 D      2.13 0.16 0.6298    0.3059                                         Perseus          
D2440  52.28292  31.38083 14 14 D      2.54 0.35 0.006785  0.001928  curved                    4800 0.114 Perseus          
D2442  52.28792  31.38472 14 14 D      1.59 0.25 0.02697   0.9995                                         Perseus          
D2443  52.28792  31.35778 14 14 P      3.22 0.65 0.3142    0.9838             irregular                   Perseus          
D2444  52.28875  31.35111 14 14 D      2.49 0.35 0.02589   0.03594                                        Perseus          
D2445  52.28917  31.23694 14 14 D      0.56 0.06 0.01294   0.01456                                        Perseus          
D2446  52.28917  31.45556 14 14 D      2.00 0.23 0.002637  0.0007054 curved                    3420 0.085 Perseus          
D2447  52.29000  31.38222 14 14 D      0.45 0.13 0.07652   0.8437                                         Perseus          
D2448  52.29333  31.39278 14 14 D      1.39 0.17 0.01471   0.05977                                        Perseus          
D2450  52.29417  31.22778 11 14 P      0.33 0.13 0.01922   0.06466                                        Perseus          
D2452  52.29500  31.27833 14 14 D      4.25 0.54 0.4704    0.4101             irregular                   Perseus          
D2454  52.29667  31.30861 14 14 P      1.53 0.22 0.1151    0.001404                                       Perseus          
D2455  52.29917  31.35750 14 14 P      4.88 0.65 0.0235    0.1033             irregular                   Perseus          
D2457  52.30000  31.21694 14 14 P      1.47 0.13 0.0008476 1.013E-05 linear             -0.015            Perseus          
D2458  52.30375  31.30389 14 14 P      3.40 0.55 0.533     0.05129            irregular                   Perseus          
D2459  52.30458  31.38111 14 14 D      1.87 0.26 0.0134    0.01393                                        Perseus          
D2461  52.31000  31.24556 14 14 D      0.46 0.05 0.03662   0.07763                                        Perseus          
D2462  52.31917  31.39694 14 14 D      3.76 0.33 0.0012    0.0004867 curved                    3420 0.094 Perseus          
D2463  52.31917  31.27167 14 14 PMS+E  0.30 0.03 0.04161   0.157                                          Perseus          
D2464  52.32000  31.39028 14 14 D      1.31 0.64 0.04556   0.01062                                        Perseus          
D2467  52.32333  31.37917 14 14 D      1.29 0.27 0.02048   0.1469                                         Perseus          
D2468  52.32375  31.33000 14 14 D      0.42 0.08 0.07529   0.3932                                         Perseus          
D2470  52.32750  31.33806 14 14 P      0.44 0.17 0.5006    0.4721                                         Perseus          
D2471  52.32792  31.39028 14 14 D      1.44 0.26 0.2748    0.4907                                         Perseus          
D2472  52.33333  31.40194 14 14 P      8.43 1.15 0.1234    0.8371             irregular                   Perseus          
D2473  52.33500  31.30944 14 14 P      2.38 0.43 0.09174   0.9606                                         Perseus          
D2474  52.33958  31.35278 14 14 D      0.47 0.05 0.7931    0.09367                                        Perseus          
D2475  52.34083  31.26000 14 14 D      2.06 0.35 0.3768    0.9997                                         Perseus          
D2476  52.34625  31.34167 14 14 D      2.99 0.21 0.04505   0.05201                                        Perseus          
D2477  52.34667  31.44806 14 14 D      2.54 0.28 0.02659   0.1707             burst                       Perseus          
D2478  52.34750  31.55806 14 14 P      2.10 0.38 1.979E-06 5.622E-08 linear             -0.055            Perseus          
D2479  52.35000  31.33250 14 14 P      0.63 0.13 0.04392   0.336                                          Perseus          
D2480  52.35792  31.44444 14 14 D      1.79 0.26 0.1654    0.5788                                         Perseus          
D2481  52.36167  31.44639 14 14 PMS+E  0.45 0.03 0.007889  0.3583                                         Perseus          
D2482  52.37000  30.97806 14 14 D      2.41 0.26 0.0009609 0.9993    curved                    1836 0.102 Perseus          
D2483  52.37167  31.30944 14 14 D      0.58 0.05 0.000979  0.01116                                        Perseus          
D2484  52.37417  31.35056 14 14 D      3.05 0.27 0.2089    0.9956             irregular                   Perseus          
D2485  52.37667  31.31750 14 14 D      1.32 0.11 0.02329   0.9995                                         Perseus          
D2486  52.38542  31.41000 14 14 D      4.93 0.43 0.06437   0.4319             irregular                   Perseus          
D2487  52.38667  31.45333 14 14 D      3.98 0.60 0.5942    0.8521             irregular                   Perseus          
D2488  52.40708  31.36722 14 14 D      0.83 0.16 0.1872    0.9399                                         Perseus          
D2489  52.43375  31.32972 14 14 D      0.42 0.13 0.01087   0.4605                                         Perseus          
D2490  52.44167  31.07750 14 14 D      1.14 0.07 0.9955    0.9714                                         Perseus          
D2492  52.47500  31.34778 14 14 D      2.92 0.38 0.3676    0.8397                                         Perseus          
D2493  52.56292  30.39694 14 14 P      8.80 0.77 0.0152    0.146              irregular                   Perseus          
D2494  52.59333  31.54444 14 14 P      0.44 0.15 0.9193    0.03171                                        Perseus          
D2495  52.60000  31.23444 14 14 D      1.67 0.21 0.3673    0.3902                                         Perseus          
D2496  52.60792  31.03806 14 14 PMS+E  0.62 0.04 0.02558   0.01094                                        Perseus          
D2497  52.61292  30.47472 14 14 P      7.44 0.74 0.01526   0.002574           irregular                   Perseus          
D2499  52.64750  31.26611 14 14 D      1.26 0.36 0.4102    0.9532                                         Perseus          
D2500  52.64958  30.50667 14 14 D      0.70 0.25 0.9541    0.3487                                         Perseus          
D2501  52.65375  30.52417 14 14 D      1.49 0.23 0.6254    0.04739                                        Perseus          
D2502  52.65917  30.53639 14 14 P      0.49 0.18 0.1225    0.05409                                        Perseus          
D2503  52.68292  30.54639 14 14 D      0.82 0.14 0.1811    0.9668                                         Perseus          
D2504  52.71875  30.90472 14 14 D      5.15 0.35 0.02651   0.4807             irregular                   Perseus          
D2505  52.79417  30.82778 14 14 D      5.83 0.42 0.07474   0.1685             irregular                   Perseus          
D2506  52.81125  30.83194 14 14 P      2.66 0.40 0.01609   0.002921                                       Perseus          
D2507  52.82625  30.82750 14 14 D      1.33 0.20 0.1184    0.9914                                         Perseus          
D2508  52.83375  30.82139 14 14 D      5.36 0.50 0.4874    0.3035             irregular                   Perseus          
D2509  52.83708  30.75833 14 14 P      0.40 0.15 0.07261   0.6738                                         Perseus          
D2510  52.87000  30.51472 14 14 D      2.73 0.44 0.03204   0.02382                                        Perseus          
D2511  52.87958  30.73639 14 14 D      0.46 0.06 0.2632    0.8414                                         Perseus          
D2512  52.92667  31.10667 14 14 D      8.21 0.52 0.02856   0.7263             irregular                   Perseus          
D2513  53.07458  30.82972 14 14 P      1.45 0.21 0.0313    0.9946                                         Perseus          
D2514  53.12125  31.04444 14 14 P      4.53 0.44 0.617     0.988              irregular                   Perseus          
D2515  53.13708  31.03917 14 14 D      1.94 0.34 0.1737    0.9868                                         Perseus          
D2516  53.14167  31.01528 14 14 D      2.00 0.35 0.6355    0.849                                          Perseus          
D2517  53.17333  31.17889 14 14 D      4.13 0.39 0.5402    0.8602             irregular                   Perseus          
D2518  53.17375  31.17944 14 14 D      4.12 0.39 0.5436    0.8577             irregular                   Perseus          
D2519  53.19667  30.98778 14 14 D      0.99 0.14 0.2829    0.9832                                         Perseus          
D2520  53.24083  31.10222 14 14 P      0.67 0.28 0.03501   0.9375                                         Perseus          
D2521  53.27667  31.13444 14 14 P      3.52 0.34 0.5603    0.3331             irregular                   Perseus          
D2523  53.30333  31.35667 14 14 P      3.22 0.67 0.09259   0.9547             irregular                   Perseus          
D2524  53.30750  31.33472 14 14 P      3.98 0.75 0.4943    0.5181             irregular                   Perseus          
D2525  53.30958  31.11944 14 14 P     50.68 4.35 0.9662    0.8209             irregular                   Perseus          
D2527  53.31917  31.13194 14 14 P      9.96 1.04 0.01624   0.0001643          irregular                   Perseus          
D2528  53.32417  31.15861 14 14 P     10.84 0.92 0.0002907 0.0007488 curved   irregular        2656 0.341 Perseus          
D2529  53.33458  31.12250 14 14 P      6.22 0.52 0.00109   0.2419    curved                    2656 0.188 Perseus          
D2530  53.36333  31.11944 14 14 P      9.01 1.15 0.0974    0.5134             irregular                   Perseus          
D2531  53.37667  31.18056 14 14 D      0.65 0.32 0.02594   0.4195                                         Perseus          
D2532  53.42167  31.22806 14 14 D      2.96 0.69 0.004619  0.8398    periodic                   883 0.211 Perseus          
D2533  53.44542  30.89722 14 14 D      0.65 0.10 0.2014    0.9582                                         Perseus          
D2534  53.46250  31.20750 14 14 PMS+E  0.58 0.03 0.2939    0.7257                                         Perseus          
D2535  53.50667  31.24417 14 14 D      0.38 0.05 0.1398    0.4486                                         Perseus          
D2536  53.62792  31.22333 14 14 D      2.64 0.23 0.6711    0.1084                                         Perseus          
D2537  53.70750  31.26389 14 14 D      2.03 0.27 0.02394   0.1115                                         Perseus          
D2538  54.81583  31.40833 14 14 D      2.36 0.22 0.5195    0.9711                                         Perseus          
D2540  55.28792  31.74361 14 14 D      1.15 0.32 0.04649   0.1093                                         Perseus          
D2541  55.30875  31.99611 14 14 PMS+E  0.25 0.02 0.0007368 3.489E-06                                      Perseus          
D2542  55.32958  32.03417 14 14 D      6.07 0.57 0.2113    0.5884             irregular                   Perseus          
D2543  55.35167  31.89083 14 14 D      1.00 0.28 0.06308   0.6895                                         Perseus          
D2544  55.41292  31.60278 14 14 D      0.35 0.02 0.1795    0.05369                                        Perseus          
D2545  55.42083  31.80111 14 14 P      4.48 0.74 0.0212    0.1106             irregular                   Perseus          
D2546  55.47167  31.83861 14 14 D      3.30 0.68 0.313     0.1422             irregular                   Perseus          
D2547  55.48208  31.80306 14 14 P      2.47 0.17 0.5582    0.991                                          Perseus          
D2548  55.48917  31.81000 14 14 D      1.12 0.20 0.7151    0.06826                                        Perseus          
D2549  55.49042  31.80000 14 14 D      1.77 0.26 0.2073    0.8491                                         Perseus          
D2550  55.49417  31.80583  9  9 P      1.15 0.22 0.07233   0.008582                                       Perseus          
D2551  55.50417  31.82028 14 14 D      1.00 0.14 0.57      0.9471                                         Perseus          
D2552  55.50875  31.80056 14 14 P      3.37 0.73 0.04528   1                  irregular                   Perseus          
D2553  55.51792  31.78639 14 14 D      5.99 0.52 0.02148   0.1958             irregular                   Perseus          
D2554  55.54417  31.78472 14 14 D      1.00 0.20 0.402     0.6112             burst                       Perseus          
D2555  55.58000  31.72417 14 14 D      3.21 0.43 0.1813    0.7633             irregular                   Perseus          
D2556  55.58458  32.09194 14 14 D      4.29 0.48 0.109     0.4677             irregular                   Perseus          
D2557  55.59708  31.96167 14 14 PMS+E  0.34 0.03 0.03021   0.003894                                       Perseus          
D2558  55.61292  31.74222 14 14 D      7.67 1.04 0.02078   0.3745             irregular                   Perseus          
D2559  55.63375  31.88028 14 14 D      0.33 0.16 0.6986    0.247                                          Perseus          
D2560  55.63708  31.70556 14 14 D      6.71 0.45 0.9308    0.9272             irregular                   Perseus          
D2561  55.63792  31.87056 14 14 D      1.07 0.23 0.01849   0.04445            burst                       Perseus          
D2562  55.64208  31.85028 14 14 D      0.41 0.08 0.02575   0.004165                                       Perseus          
D2563  55.65167  31.92139 14 14 D      0.31 0.07 0.1653    0.9892                                         Perseus          
D2564  55.68542  31.99944 14 14 D      1.62 0.45 0.8152    0.02732                                        Perseus          
D2565  55.70458  31.83639 14 14 D      3.61 0.39 0.3267    0.8219             irregular                   Perseus          
D2566  55.72750  31.72917 14 14 PMS+E  0.52 0.04 0.02579   0.001724                                       Perseus          
D2567  55.73292  31.97833 14 14 D      4.88 0.70 0.7693    0.8172             irregular                   Perseus          
D2568  55.73333  31.94556 14 14 P      1.18 0.20 0.1529    0.5467                                         Perseus          
D2569  55.75792  31.74306 14 14 D      0.31 0.05 0.1229    0.292                                          Perseus          
D2570  55.77792  31.80556 14 14 PMS+E  0.56 0.04 0.0002769 4.663E-07                                      Perseus          
D2571  55.80708  32.01250 14 14 D      4.66 0.49 0.6464    0.7451             irregular                   Perseus          
D2572  55.83917  31.71278 14 14 D      3.03 0.48 0.4611    0.4522             irregular                   Perseus          
D2573  55.84250  31.77028 14 14 D      2.92 0.34 0.3239    0.109                                          Perseus          
D2574  55.84792  32.20694 14 14 D      2.10 0.39 0.2098    0.5531                                         Perseus          
D2575  55.85583  31.92111 14 14 D      0.83 0.11 0.0004804 4.456E-05 linear             -0.011            Perseus          
D2576  55.86750  32.03306 14 14 D      1.42 0.22 0.4789    0.4819                                         Perseus          
D2577  55.86833  32.08472 14 14 D      2.87 0.49 0.458     0.8753                                         Perseus          
D2578  55.87250  31.87194 14 14 P      8.56 0.71 0.0005578 0.002076  curved   irregular        3420 0.262 Perseus          
D2579  55.90000  31.83583 14 14 P      2.28 0.36 0.06972   0.9619                                         Perseus          
D2580  55.93500  31.71917 14 14 D      4.27 1.06 0.09283   0.09597            irregular                   Perseus          
D2581  55.93583  32.13806 14 14 D      4.26 0.54 0.1041    0.003363           irregular                   Perseus          
D2582  55.93792  32.06611 14 14 P      6.51 1.71 0.4871    0.1105             irregular                   Perseus          
D2583  55.95333  32.26417 14 14 D      2.14 0.22 0.6432    0.8261                                         Perseus          
D2584  55.96208  32.05667 14 14 P      3.93 0.75 0.06146   0.9036             irregular                   Perseus          
D2586  55.97917  32.01750 14 14 D      0.94 0.13 0.005446  6.204E-05 linear             -0.014            Perseus          
D2587  55.98000  31.92556 14 14 D      7.16 0.87 0.0003543 1.318E-05 linear   irregular -0.099            Perseus          
D2588  55.98000  32.13139 14 14 D      0.62 0.08 0.3087    0.3281                                         Perseus          
D2589  55.98333  32.03694 14 14 D      1.92 0.28 0.03622   0.7579                                         Perseus          
D2596  55.99375  32.29083 14 14 D      2.39 0.29 0.0375    0.1557                                         Perseus          
D2597  55.99542  32.19083 14 14 D      2.82 0.28 0.005237  0.2114    curved                    2656 0.104 Perseus          
D2598  55.99625  32.23917 14 14 D      5.68 0.68 0.3367    0.04707            irregular                   Perseus          
D2599  55.99750  32.00972 14 14 P      0.54 0.07 0.805     0.8543                                         Perseus          
D2600  55.99833  32.03167 14 14 D      1.26 0.48 0.003972  0.01434   curved                    4800 0.170 Perseus          
D2601  55.99917  32.07806 14 14 D      1.79 0.40 0.7982    0.9104                                         Perseus          
D2602  56.00167  32.07556 14 14 D      0.42 0.14 0.7287    0.9169                                         Perseus          
D2603  56.00625  32.39944 14 14 D      0.78 0.09 0.02944   0.03325                                        Perseus          
D2604  56.01000  32.03444 14 14 P      2.62 0.47 0.3109    0.877                                          Perseus          
D2605  56.01083  32.03306  6  6 P      2.32 0.24 0.8296    0.06142                                        Perseus          
D2606  56.01208  31.87417 14 14 D      1.67 0.28 0.05825   0.146                                          Perseus          
D2607  56.02375  32.00028 14 14 D      1.20 0.23 0.1381    0.7797                                         Perseus          
D2608  56.02375  32.00778 14 14 D      2.00 0.18 0.6632    0.5997                                         Perseus          
D2609  56.02500  32.25889 14 14 D      0.40 0.10 0.5793    0.9072                                         Perseus          
D2610  56.02667  31.72361 14 14 PMS+E  0.50 0.03 0.0005492 1.259E-05                                      Perseus          
D2611  56.02833  32.13167 14 14 D      4.46 0.39 0.1727    0.9469             irregular                   Perseus          
D2612  56.03792  32.11917 14 14 PMS+E  0.29 0.05 0.02949   0.5838                                         Perseus          
D2613  56.03833  32.04361 14 14 P      5.97 0.56 0.2809    0.03239            irregular                   Perseus          
D2614  56.04208  32.06778 14 14 D      0.92 0.10 0.5267    0.04833                                        Perseus          
D2615  56.04833  32.05361 14 14 D      8.04 0.88 0.05098   0.9932             irregular                   Perseus          
D2616  56.05375  32.02639 14 14 P      4.58 1.03 0.006873  0.1377    curved                    2656 0.296 Perseus          
D2617  56.06583  31.99333 14 14 D      1.31 0.23 0.0921    0.3361                                         Perseus          
D2618  56.07542  32.18139 14 14 D      2.97 0.30 0.2264    0.1335                                         Perseus          
D2619  56.07542  32.08250 14 14 D      4.60 0.75 0.1318    0.7072             irregular                   Perseus          
D2620  56.07583  32.16639 14 14 D      1.81 0.26 0.02466   0.9413                                         Perseus          
D2621  56.07583  32.12556 14 14 D      0.53 0.14 0.2633    0.693                                          Perseus          
D2622  56.07708  32.21472 14 14 D      2.55 0.39 0.502     0.9659                                         Perseus          
D2623  56.07958  32.15861 14 14 PMS+E  0.43 0.03 0.0009933 2.096E-05                                      Perseus          
D2625  56.08000  32.12611 14 14 D      3.97 0.51 0.2084    0.9806             irregular                   Perseus          
D2626  56.08375  32.14889 14 14 PMS+E  0.65 0.08 0.3919    0.02356                                        Perseus          
D2627  56.08833  32.02056 14 14 D      0.69 0.15 0.193     0.7619                                         Perseus          
D2629  56.08875  32.19889 14 14 D      5.43 0.45 0.09      0.6152             irregular                   Perseus          
D2630  56.08875  31.99222 14 14 P      3.88 0.77 0.4982    0.6973             irregular                   Perseus          
D2631  56.08958  32.25250 14 14 PMS+E  0.73 0.11 0.5415    0.5997                                         Perseus          
D2632  56.09000  32.17694 14 14 D      2.18 0.32 0.4382    0.9876                                         Perseus          
D2633  56.09250  32.09500 14 14 D      1.81 0.20 0.6345    0.9653                                         Perseus          
D2634  56.09292  32.20000 14 14 D      2.07 0.24 0.07427   0.199                                          Perseus          
D2635  56.09375  32.03139 14 14 D      0.64 0.06 0.2764    0.9944                                         Perseus          
D2637  56.09833  32.03111 14 14 D      0.84 0.09 0.5041    0.1895                                         Perseus          
D2638  56.10167  32.02861 14 14 D      0.76 0.20 0.4402    0.8519                                         Perseus          
D2641  56.10625  32.19194 14 14 D      1.83 0.29 0.6159    0.3808                                         Perseus          
D2642  56.10625  32.10472 14 14 D      0.99 0.08 0.3918    0.9384             burst                       Perseus          
D2643  56.10708  32.26361 14 14 D      0.80 0.31 0.7289    0.9529                                         Perseus          
D2644  56.10833  32.07500 14 14 D      2.09 0.46 0.2096    0.2651                                         Perseus          
D2645  56.11125  32.13889 14 14 D      2.13 0.26 0.04866   0.3841                                         Perseus          
D2646  56.11333  32.34111 14 14 D      1.03 0.14 0.9275    0.07291                                        Perseus          
D2647  56.11333  32.23889 14 14 D      2.50 0.27 0.7297    0.6699                                         Perseus          
D2648  56.11333  32.17694 14 14 D      3.38 0.57 0.7424    0.45               irregular                   Perseus          
D2649  56.11625  32.45500 14 14 D      2.35 0.22 0.5976    0.6061                                         Perseus          
D2650  56.11708  32.26667 14 14 PMS+E  0.43 0.07 0.1418    0.08531                                        Perseus          
D2651  56.11875  31.99833 14 14 D      2.30 0.20 0.2373    0.83                                           Perseus          
D2652  56.12042  32.02694 14 14 D      2.76 0.29 0.6787    0.9619                                         Perseus          
D2653  56.12167  32.02083 14 14 D      2.45 0.30 0.003152  0.0003641 curved                    4800 0.098 Perseus          
D2654  56.12375  32.17750 14 14 D      3.62 0.48 0.84      0.5726             irregular                   Perseus          
D2655  56.12417  32.01500 14 14 D      0.54 0.06 0.06163   0.0838                                         Perseus          
D2656  56.12458  32.32278 14 14 PMS+E  0.52 0.05 0.02995   0.07915                                        Perseus          
D2657  56.12542  32.02167 14 14 PMS+E  3.25 0.47 0.9159    0.9965             burst                       Perseus          
D2658  56.12625  32.19306 14 14 P      1.63 0.65 0.04472   0.19                                           Perseus          
D2659  56.12833  32.16528 14 14 D      0.40 0.03 0.008464  0.003366                                       Perseus          
D2660  56.12958  32.31333 14 14 D      1.88 0.27 0.7662    0.5489                                         Perseus          
D2661  56.12958  32.09944 14 14 D      2.33 0.35 0.01233   0.9879                                         Perseus          
D2662  56.13042  32.00389 14 14 D      2.40 0.24 0.2044    0.6831                                         Perseus          
D2663  56.13125  32.14556 14 14 PMS+E  0.33 0.03 0.01569   0.9842                                         Perseus          
D2664  56.13333  32.19528 14 14 D      0.33 0.05 0.000446  0.04756                                        Perseus          
D2665  56.13542  32.14861 14 14 PMS+E  2.19 0.25 0.6469    0.846              burst                       Perseus          
D2666  56.13833  32.21583 14 14 D      0.53 0.10 0.7445    0.9477                                         Perseus          
D2667  56.14042  31.97500 14 14 D      3.16 0.38 0.2716    0.6281             irregular                   Perseus          
D2668  56.14167  32.11583 14 14 D      0.67 0.11 0.3438    0.3344                                         Perseus          
D2669  56.14208  32.27639 14 14 D      1.21 0.19 0.4956    0.772                                          Perseus          
D2670  56.14250  32.16278 14 14 PMS+E  0.23 0.08 0.04154   0.07181                                        Perseus          
D2671  56.14250  32.21111 14 14 D      4.21 0.44 0.01702   0.3938             irregular                   Perseus          
D2672  56.14417  32.26667 14 14 D      4.99 0.62 0.3482    0.9525             irregular                   Perseus          
D2674  56.14500  31.94861 14 14 D      2.12 0.29 0.3447    0.9084                                         Perseus          
D2675  56.14542  32.25861 14 14 D     11.01 0.93 0.01699   0.7465             burst                       Perseus          
D2676  56.14708  32.47694 14 14 P      1.70 0.75 0.001239  0.5655    periodic                   366 0.453 Perseus          
D2677  56.14708  32.12667 14 14 D      2.27 0.34 0.1216    0.869                                          Perseus          
D2678  56.14708  32.16778 14 14 D      0.68 0.13 0.2095    0.1355                                         Perseus          
D2679  56.14750  32.14889 14 14 D      0.33 0.08 0.3666    0.1688                                         Perseus          
D2680  56.14833  32.05083 14 14 D      3.21 0.47 0.596     0.2847             irregular                   Perseus          
D2682  56.15375  32.11250 14 14 PMS+E  0.94 0.14 0.6706    0.3789                                         Perseus          
D2683  56.15583  32.20667 14 14 D      1.63 0.36 0.7505    0.8106                                         Perseus          
D2684  56.15750  32.13444 14 14 D      1.73 0.45 0.08729   0.2893                                         Perseus          
D2685  56.15792  32.05806 14 14 D      6.15 1.00 0.1392    0.4123             irregular                   Perseus          
D2686  56.15833  32.19361 14 14 D      2.33 0.31 0.5458    0.5301                                         Perseus          
D2687  56.16000  32.12639 14 14 D      2.46 0.23 0.01912   0.0003595                                      Perseus          
D2689  56.16208  32.05528 12 12 D      2.96 0.50 0.212     0.9842                                         Perseus          
D2690  56.16292  32.33556 14 14 PMS+E  0.55 0.06 0.02647   0.01006                                        Perseus          
D2691  56.16333  32.16222 14 14 D      2.58 0.32 0.05165   0.02937                                        Perseus          
D2692  56.16583  32.30111 14 14 D      2.32 0.19 0.008071  0.007471  curved                    3420 0.062 Perseus          
D2693  56.17375  32.20056 14 14 D      1.56 0.16 0.04923   0.009834                                       Perseus          
D2694  56.17500  32.14972 14 14 PMS+E  1.55 0.22 0.5438    0.3166                                         Perseus          
D2695  56.17542  32.15056 14 14 D      1.56 0.23 0.5445    0.3112                                         Perseus          
D2696  56.17708  32.16722 14 14 D      0.86 0.09 0.2936    0.6804                                         Perseus          
D2697  56.17792  32.14250 14 14 D      2.58 0.28 0.3692    0.5827                                         Perseus          
D2698  56.17917  32.26639 14 14 D      2.45 0.42 0.7476    0.9753                                         Perseus          
D2699  56.17917  31.62583 14 14 D      7.33 0.98 0.456     0.9963             burst                       Perseus          
D2700  56.18042  32.02528 14 14 P      2.47 0.50 0.02274   0.9992                                         Perseus          
D2701  56.18125  32.12833 14 14 PMS+E  0.40 0.04 0.5286    0.09886                                        Perseus          
D2702  56.18208  32.17500 14 14 D      6.59 0.92 4.64E-05  3.395E-05 linear   irregular  0.099            Perseus          
D2704  56.18542  32.13667 14 14 D      3.27 0.29 0.1171    0.9048             irregular                   Perseus          
D2705  56.18625  32.06722 14 14 D      1.71 0.27 0.6761    0.7253                                         Perseus          
D2706  56.18833  32.02194 14 14 D      2.62 0.28 0.2042    0.2897                                         Perseus          
D2707  56.20958  31.87667 14 14 D      0.81 0.16 0.4395    0.5805                                         Perseus          
D2708  56.21667  32.44028 14 14 PMS+E  1.83 0.33 0.4179    0.9435                                         Perseus          
D2709  56.21667  31.97361 14 14 D      9.38 0.92 0.6774    0.1543             irregular                   Perseus          
D2711  56.23375  32.15417 14 14 D      3.57 0.61 0.8538    0.6767             irregular                   Perseus          
D2712  56.23667  31.90306 14 14 D      1.22 0.31 0.5281    0.1275                                         Perseus          
D2713  56.23708  32.34306 14 14 D      0.45 0.14 0.7784    0.09785                                        Perseus          
D2714  56.24042  32.12806 14 14 D      0.38 0.11 0.0432    0.2775                                         Perseus          
D2715  56.24083  32.06694 14 14 PMS+E  1.21 0.21 0.0223    0.004375                                       Perseus          
D2716  56.24375  31.97417 14 14 D      0.49 0.17 0.9307    0.59                                           Perseus          
D2717  56.24917  32.22528 14 14 PMS+E  1.10 0.19 0.5043    0.6471                                         Perseus          
D2718  56.25167  32.05556 14 14 PMS+E  0.65 0.13 0.5978    0.4631                                         Perseus          
D2719  56.25583  32.08361 14 14 PMS+E  0.49 0.03 0.01014   0.0008298                                      Perseus          
D2720  56.26917  32.25028 14 14 PMS+E  0.70 0.08 0.04978   0.02435                                        Perseus          
D2721  56.28167  32.17417 14 14 PMS+E  0.54 0.03 0.000421  3.944E-05                                      Perseus          
D2722  56.30417  32.33472 14 14 D      0.70 0.19 0.1265    0.1975                                         Perseus          
D2723  56.30625  32.40944 14 14 D      1.77 0.33 0.5424    0.5686                                         Perseus          
D2724  56.30750  32.20278 14 14 P      1.40 0.32 0.05087   0.06208                                        Perseus          
D2725  56.31792  32.10556 14 14 D      2.29 0.45 0.5689    0.4892                                         Perseus          
D2726  56.32417  32.20139 14 14 D      2.81 0.49 0.6452    0.04869                                        Perseus          
D2727  56.33500  32.10944 14 14 D      1.53 0.27 0.8484    0.717                                          Perseus          
D2728  56.35458  32.15833 14 14 D      2.46 0.17 0.1162    0.9499                                         Perseus          
D2729  56.37375  31.98861 14 14 D      1.69 0.30 0.001047  0.000425  curved                    4800 0.086 Perseus          
D2730  56.38917  31.76528 14 14 D      1.09 0.23 0.2406    0.9529                                         Perseus          
D2731  56.39833  31.99833 14 14 D      1.75 0.15 0.8357    0.2446                                         Perseus          
D2732  56.40333  32.43250 14 14 D      1.95 0.29 0.03959   0.008307                                       Perseus          
D2733  56.44708  31.71972 14 14 PMS+E  0.96 0.15 0.01641   0.8859                                         Perseus          
D2735  56.49250  32.44639 14 14 D      2.83 0.39 0.4777    0.7447                                         Perseus          
D2736  56.73875  32.82139 14 14 D      1.04 0.14 0.09157   0.2249                                         Perseus          
D2737  56.74375  32.78278 14 14 D      0.51 0.07 0.5427    0.4961                                         Perseus          
D2738  56.77250  32.71889 14 14 P     13.45 1.44 0.1828    0.7565             irregular                   Perseus          
D2739  56.92292  32.86222 14 14 P      0.98 0.53 0.1536    0.6262                                         Perseus          
D2740 276.97417  -0.04250 14 14 D      2.96 0.26 0.04864   0.7748                                         Serpens          
D2741 277.03500  -0.01833 14 14 D      4.27 0.70 0.5514    0.6608             irregular                   Serpens          
D2742 277.04583  -0.02750 14 14 PMS+E  1.30 0.21 0.2607    0.9209             burst                       Serpens          
D2743 277.05625  -0.04694 14 14 D      1.71 0.27 0.1456    0.651                                          Serpens          
D2744 277.06250  -0.04944 14 14 D      5.99 0.80 0.04354   0.1586             irregular                   Serpens          
D2745 277.06292  -0.02778 14 14 D      0.80 0.10 0.0005158 0.0003861                                      Serpens          
D2746 277.06333  -0.04528 14 14 P      1.44 0.23 0.8233    0.439                                          Serpens          
D2747 277.06750  -0.05444 14 14 D      1.62 0.23 0.2884    0.7592                                         Serpens          
D2748 277.07708  -0.05889 14 14 D      0.79 0.12 0.5379    0.03552                                        Serpens          
D2749 277.08250  -0.02972 14 14 D      1.27 0.19 0.29      0.164                                          Serpens          
D2750 277.08375   0.48722 14 14 PMS+E  0.97 0.16 0.3076    0.3818                                         Serpens          
D2751 277.08917   0.17806 14 14 PMS+E  3.86 0.34 0.03067   0.7326             irregular                   Serpens          
D2752 277.08958   0.00444 14 14 D      1.89 0.28 0.07498   0.3561                                         Serpens          
D2753 277.11375  -0.19722 14 14 PMS+E  0.31 0.17 0.1434    0.0902                                         Serpens          
D2754 277.11417   0.00639 14 14 PMS+E  1.19 0.20 0.05401   0.969                                          Serpens          
D2755 277.11875   0.44722 14 14 D      0.67 0.11 0.9292    0.3904                                         Serpens          
D2756 277.12083   0.46556 14 14 D      3.58 0.39 0.14      0.8044             irregular                   Serpens          
D2758 277.16875   0.37056 14 14 PMS+E  0.86 0.07 0.4348    0.9482                                         Serpens          
D2759 277.17417  -0.05583 14 14 P      4.24 0.28 0.0861    0.6392             irregular                   Serpens          
D2760 277.18333   0.89361 14 14 P      5.82 0.50 0.03831   0.005955           irregular                   Serpens          
D2761 277.18625   0.85694 14 14 P      0.99 0.25 0.0738    0.2829                                         Serpens          
D2762 277.18667   0.80222 14 14 D      3.00 0.52 0.4627    0.09879            irregular                   Serpens          
D2763 277.18708   0.86750 14 14 P      7.91 0.61 0.007672  0.0005369 curved   irregular        3409 0.186 Serpens          
D2764 277.18708   0.75667 14 14 D      5.57 0.41 0.06206   0.03309            irregular                   Serpens          
D2766 277.19208   0.05028 14 14 D      2.26 0.32 0.1316    0.02497                                        Serpens          
D2769 277.20917   0.16361 14 14 D      4.65 0.82 0.004149  0.903     curved                    1824 0.307 Serpens          
D2770 277.20958  -0.21528 14 14 PMS+E  3.98 0.68 0.1918    0.0651             irregular                   Serpens          
D2771 277.21333   0.32417 14 14 P      2.38 0.31 0.987     0.9796                                         Serpens          
D2772 277.21667   0.26417 14 14 D      1.27 0.34 0.0723    0.8591                                         Serpens          
D2773 277.21958   0.47944 14 14 P      4.03 0.70 0.1643    0.4576             burst                       Serpens          
D2774 277.22333   0.32778 14 14 D      1.78 0.30 0.1452    0.2452                                         Serpens          
D2775 277.22458   0.76472 14 14 D      3.33 0.36 0.3841    0.8811             irregular                   Serpens          
D2776 277.22500   0.49167 14 14 P      1.47 0.19 0.09807   0.2414                                         Serpens          
D2777 277.22708   0.48111 14 14 D      0.82 0.05 0.05639   0.3367                                         Serpens          
D2779 277.22875   0.30889 14 14 P      2.77 0.53 0.8043    0.9991                                         Serpens          
D2780 277.23042   0.34778 14 14 D      4.03 0.53 0.04039   0.2423             irregular                   Serpens          
D2781 277.23208   0.49556 14 14 P      2.68 0.56 0.0007096 0.0009867 curved                    2643 0.196 Serpens          
D2783 277.23792   0.81000 14 14 D      0.96 0.35 0.6118    0.5546                                         Serpens          
D2784 277.24167   0.29000 14 14 PMS+E  0.48 0.03 0.006256  0.01851                                        Serpens          
D2785 277.24417   0.81639 14 14 D      2.10 0.24 0.538     0.3115                                         Serpens          
D2786 277.24750   0.50083 14 14 D      3.04 0.33 0.005739  0.0001551 curved                    4800 0.100 Serpens          
D2787 277.25083   0.28278 14 14 D      9.68 0.71 0.6179    0.158              irregular                   Serpens          
D2788 277.25208   0.75194 14 14 D      3.86 0.59 0.05266   0.7416             irregular                   Serpens          
D2789 277.25333   0.46278 14 14 D      3.85 0.52 0.04167   0.1972             burst                       Serpens          
D2790 277.25375   0.49194 14 14 D      0.85 0.19 0.2443    0.2579                                         Serpens          
D2791 277.25417   0.52917 14 14 D      1.20 0.19 0.1687    0.5226                                         Serpens          
D2793 277.25625   0.29167 14 14 PMS+E  0.89 0.18 0.862     0.997                                          Serpens          
D2795 277.25750   0.49833 14 14 D      0.56 0.29 0.2994    0.7285                                         Serpens          
D2796 277.25875   0.52222 14 14 P      1.15 0.30 0.1194    0.8512                                         Serpens          
D2797 277.26167   0.50250 14 14 D      4.36 0.40 0.009722  0.689     curved                    4800 0.114 Serpens          
D2798 277.26625   0.33917 14 14 D      1.87 0.53 0.6579    0.8879                                         Serpens          
D2799 277.26792   0.55667 14 14 P      4.53 0.63 0.004911  9.444E-05 linear             -0.074            Serpens          
D2800 277.27125   0.64528 14 14 D      3.08 0.67 0.005343  0.00221   curved                    2643 0.216 Serpens          
D2801 277.27375   0.37556 14 14 PMS+E  0.40 0.03 0.0512    0.04405                                        Serpens          
D2802 277.27542   0.32889 14 14 D      1.82 0.30 0.1792    0.8182                                         Serpens          
D2803 277.27583   0.51194 14 14 P     10.16 3.03 0.3731    0.3885             irregular                   Serpens          
D2804 277.27792   0.50944 13 13 P      6.73 0.78 0.06769   0.06523            irregular                   Serpens          
D2805 277.27875   0.64389 14 14 D      7.86 0.77 0.008078  0.001507  curved   irregular        4800 0.226 Serpens          
D2806 277.28083   0.32250 14 14 PMS+E  0.86 0.16 0.8339    0.5101                                         Serpens          
D2807 277.28167   0.87278 14 14 D      6.86 0.95 0.006314  0.0003646 curved   irregular        4800 0.306 Serpens          
D2808 277.28208   0.90083 14 14 D      5.15 0.53 0.5146    0.492              irregular                   Serpens          
D2809 277.28333  -0.12694 14 14 PMS+E  1.28 0.19 0.001033  0.9503    periodic                   814 0.068 Serpens          
D2810 277.28375   1.09556 14 14 PMS+E  0.42 0.03 0.4761    0.2093                                         Serpens          
D2811 277.28750   0.52444 14 14 P      1.65 0.25 0.04008   0.4675                                         Serpens          
D2814 277.29792   0.34389 14 14 D      2.00 0.37 0.006162  0.3552    curved                    4800 0.111 Serpens          
D2815 277.30167   0.30417 14 14 D      1.89 0.36 0.4686    0.8164                                         Serpens          
D2816 277.30333   0.16306 14 14 D      0.77 0.13 0.1012    0.1144                                         Serpens          
D2817 277.30958   1.12500 14 14 D      0.65 0.15 0.2094    0.9983                                         Serpens          
D2818 277.31292   0.66028 14 14 PMS+E  4.15 0.48 0.781     0.8851             irregular                   Serpens          
D2819 277.31375  -0.21417 14 14 PMS+E  1.03 0.15 0.6753    0.2598                                         Serpens          
D2820 277.31458   0.65306 14 14 D      4.18 0.39 0.1425    0.5912             irregular                   Serpens          
D2821 277.31500   0.65639 14 14 D      5.46 0.67 0.4741    0.05773            irregular                   Serpens          
D2822 277.31708   0.30611 14 14 P      2.09 0.71 0.06811   0.5093                                         Serpens          
D2823 277.33208   0.30083 14 14 D      2.91 0.23 0.1386    0.7049                                         Serpens          
D2824 277.33333   1.35028 14 14 PMS+E  0.86 0.19 0.4855    0.3235             drop                        Serpens          
D2826 277.33708   0.50944 14 14 PMS+E  0.61 0.33 0.04838   0.4485                                         Serpens          
D2827 277.34083   0.32722 14 14 D      5.27 0.55 0.05847   0.04607            irregular                   Serpens          
D2828 277.36000   0.50111 14 14 D      1.86 0.39 0.1422    0.09554                                        Serpens          
D2829 277.36125   0.66361 14 14 D      4.32 0.48 0.01076   0.3711             irregular                   Serpens          
D2830 277.36333   0.65167 14 14 D      1.48 0.37 0.06542   0.159                                          Serpens          
D2831 277.36375   0.64694 14 14 P      2.14 0.46 0.7785    0.8111                                         Serpens          
D2833 277.37042   0.21944 14 14 PMS+E  3.18 0.47 0.07677   0.7893             irregular                   Serpens          
D2835 277.37833   1.01861 14 14 D      5.56 0.45 0.8578    0.5845             irregular                   Serpens          
D2836 277.38292   1.31167 14 14 P      0.29 0.20 0.1295    0.9287                                         Serpens          
D2837 277.38542  -0.22306 14 14 PMS+E  0.22 0.05 0.5336    0.15                                           Serpens          
D2838 277.38750   0.66889 14 14 PMS+E  4.91 0.73 0.3241    0.4956             irregular                   Serpens          
D2839 277.38875   1.14000 14 14 D      0.56 0.09 0.04095   0.04528                                        Serpens          
D2840 277.39833   0.58417 14 14 D      3.44 0.33 0.02112   0.921              irregular                   Serpens          
D2841 277.40083   0.70444 14 14 D     10.18 1.05 0.07657   0.8743             irregular                   Serpens          
D2842 277.40125   0.56556 14 14 PMS+E  0.59 0.08 0.009151  0.002253                                       Serpens          
D2844 277.40292   0.79944 14 14 D      2.94 0.31 0.4136    0.09834                                        Serpens          
D2845 277.40667   1.19167 14 14 PMS+E  0.65 0.12 0.7972    0.9808                                         Serpens          
D2846 277.41167   0.74389 14 14 D      0.65 0.09 0.1684    0.3807                                         Serpens          
D2847 277.41583   1.29889 14 14 D     12.38 0.94 0.07491   0.07698            irregular                   Serpens          
D2848 277.41750   0.25361 14 14 P      6.91 1.16 0.6796    0.9964             irregular                   Serpens          
D2849 277.42167   0.81722 14 14 PMS+E  2.83 0.30 0.4309    0.9783                                         Serpens          
D2851 277.42250   1.12722 14 14 D      3.07 0.47 0.7903    0.9687             irregular                   Serpens          
D2852 277.42292   1.16778 14 14 PMS+E  1.19 0.09 0.0492    0.3582                                         Serpens          
D2853 277.42333   0.74083 14 14 D      0.43 0.03 0.6974    0.9885                                         Serpens          
D2854 277.42542   1.33917 14 14 D      1.29 0.17 0.8973    0.789                                          Serpens          
D2855 277.43292   1.12222 14 14 D      2.62 0.35 0.05294   0.9181                                         Serpens          
D2856 277.43375   0.56556 14 14 PMS+E  6.51 0.65 0.01084   0.02094            irregular                   Serpens          
D2858 277.43542   1.21972 14 14 D      2.18 0.21 0.5443    0.01089                                        Serpens          
D2859 277.43750   0.59056 14 14 D      3.38 0.29 0.1391    0.3381             irregular                   Serpens          
D2860 277.44250   1.17361 14 14 D      0.96 0.12 0.8658    0.3716                                         Serpens          
D2861 277.44583   1.27389 14 14 P      4.50 0.37 0.001456  0.0002072 curved                    4800 0.128 Serpens          
D2862 277.44667   0.66528 14 14 D      1.71 0.28 0.0583    0.2345                                         Serpens          
D2863 277.44667   0.53972 14 14 D      2.70 0.27 0.3715    0.7819                                         Serpens          
D2864 277.44833   1.07278 14 14 D      2.15 0.86 0.2541    0.9995             drop                        Serpens          
D2865 277.45042   1.27889 14 14 P      2.76 0.35 0.05836   0.06419                                        Serpens          
D2866 277.45292   1.22833 14 14 D      3.41 0.50 0.4959    0.8141             irregular                   Serpens          
D2867 277.45458   1.27194 14 14 P      5.94 0.46 6.198E-06 5.24E-06  curved                    3409 0.201 Serpens          
D2868 277.45500   1.27528 14 14 P      3.29 0.40 0.05473   0.664              irregular                   Serpens          
D2869 277.45625   1.28500 14 14 P      0.98 0.15 0.0268    0.06072                                        Serpens          
D2870 277.45667   0.84778 14 14 PMS+E  1.06 0.16 0.01616   0.03937                                        Serpens          
D2871 277.45667   1.25583  9  9 P     16.35 1.91 0.008643  0.0004846 curved   irregular        4800 0.515 Serpens          
D2872 277.45667   1.24889 14 14 P      1.44 0.10 0.01597   0.09626                                        Serpens          
D2874 277.45875   0.93556 14 14 D      4.03 0.34 0.7759    0.9999             irregular                   Serpens          
D2875 277.46000   0.72861 14 14 PMS+E  3.91 0.66 0.4827    0.04193            irregular                   Serpens          
D2876 277.46292   1.27778 14 14 P     12.27 1.89 0.2449    0.5125             irregular                   Serpens          
D2877 277.46292   1.22194 14 14 D      1.16 0.40 0.1255    0.4322                                         Serpens          
D2878 277.46375   0.46333 14 14 PMS+E  0.22 0.01 0.0155    0.01672                                        Serpens          
D2879 277.46667   0.61194 14 14 P      3.64 0.66 0.4289    0.6254             irregular                   Serpens          
D2880 277.46750   1.26306 14 14 P      6.76 1.10 0.3475    0.9917             irregular                   Serpens          
D2882 277.46792   0.59806 14 14 D      3.15 0.59 0.2866    0.8289             irregular                   Serpens          
D2883 277.46833   0.53028 14 14 D      0.35 0.06 0.03803   0.01436                                        Serpens          
D2885 277.47000   1.24889 14 14 P      3.17 0.25 0.1155    0.8037             irregular                   Serpens          
D2886 277.47083   0.66944 14 14 D      0.93 0.13 0.3675    0.5887                                         Serpens          
D2887 277.47083   0.60167 14 14 D      8.25 0.67 0.006136  0.07332   curved   irregular        4800 0.195 Serpens          
D2888 277.47083   1.00944 14 14 D      5.29 0.70 0.3094    0.422              irregular                   Serpens          
D2889 277.47083   1.10472 14 14 D      3.18 0.54 0.4524    0.9939             irregular                   Serpens          
D2890 277.47125   1.20750  8  8 D      2.16 0.83 0.308     0.3313             drop                        Serpens          
D2891 277.47292   1.28361 14 14 D      6.46 0.72 0.06086   0.1576             irregular                   Serpens          
D2892 277.47417   1.22500  6  6 D      7.98 0.82 0.8613    0.1916             irregular                   Serpens          
D2893 277.47500   1.11972 11 11 D      3.96 0.54 0.7545    0.8245             irregular                   Serpens          
D2894 277.47583   0.75194 14 14 PMS+E  0.32 0.02 0.03981   0.07146                                        Serpens          
D2895 277.47625   0.60028 14 14 D      9.36 0.92 0.6868    0.9676             irregular                   Serpens          
D2896 277.47875   0.98722 14 14 D      1.86 0.36 0.4873    0.9805                                         Serpens          
D2897 277.47958   1.22278 14 14 D      1.96 1.06 0.05327   0.01353                                        Serpens          
D2898 277.48042   0.82750 14 14 D      1.47 0.40 0.2732    0.9774                                         Serpens          
D2899 277.48042   0.89000 14 14 PMS+E  1.68 0.27 0.08731   0.3                                            Serpens          
D2900 277.48167   1.24194 14 14 D      4.17 0.94 0.0001781 6.38E-07  linear              0.110            Serpens          
D2901 277.48292   0.67083 14 14 D      2.35 0.27 0.437     0.3379                                         Serpens          
D2902 277.48417   0.56083 14 14 D      3.19 0.46 0.05619   0.04299            irregular                   Serpens          
D2903 277.48542   1.21639 14 14 D      0.79 0.19 0.2399    0.8477                                         Serpens          
D2904 277.48583   1.21083 14 14 P      3.36 0.50 0.0525    0.1004             irregular                   Serpens          
D2905 277.48667   1.24611 14 14 P      1.43 0.71 0.09845   0.08207                                        Serpens          
D2906 277.48750   0.55000 14 14 D      1.08 0.41 0.2932    0.3025                                         Serpens          
D2907 277.48792   0.55500 14 14 D      1.82 0.32 0.1995    0.7241                                         Serpens          
D2908 277.48958   1.21667 14 14 P      1.32 0.32 0.25      0.9988                                         Serpens          
D2909 277.49000   1.00139 14 14 D      0.65 0.15 0.4465    0.1691                                         Serpens          
D2912 277.49083   1.25861 14 14 D      1.92 0.31 0.6954    0.2931                                         Serpens          
D2917 277.49208   1.25583 14 14 D      1.78 0.45 0.1892    0.9535                                         Serpens          
D2918 277.49458   0.60556 14 14 D      4.27 0.43 0.04473   0.0177             irregular                   Serpens          
D2919 277.49458   1.24056 14 14 P      2.48 0.78 0.004035  0.0008217 curved                    3409 0.219 Serpens          
D2920 277.49583   1.20694 14 14 P      6.41 0.85 2.834E-06 5.392E-06 linear   irregular -0.110            Serpens          
D2921 277.49625   1.18889 14 14 PMS+E  0.51 0.06 0.4643    0.01751                                        Serpens          
D2922 277.49625   0.62639 14 14 D      3.17 0.47 0.1266    0.4926             irregular                   Serpens          
D2923 277.49667   1.23528 14 14 D      2.47 0.68 0.1988    0.003622                                       Serpens          
D2925 277.49708   1.17806 14 14 P      1.75 0.30 0.8214    0.9495                                         Serpens          
D2926 277.49792   1.19972 14 14 P      5.38 0.99 0.0315    0.01769            irregular                   Serpens          
D2927 277.49958   1.21972 14 14 P      3.50 0.33 0.005382  0.007772  curved                    4800 0.103 Serpens          
D2928 277.50000   1.05139 14 14 D      0.48 0.05 0.04053   0.578                                          Serpens          
D2930 277.50125   1.16222 14 14 D      1.77 0.25 0.07547   0.1803                                         Serpens          
D2931 277.50167   0.62444 14 14 D      2.31 0.33 0.03324   0.6855                                         Serpens          
D2933 277.50458   1.22333 14 14 P      3.12 0.94 0.04159   0.07116            irregular                   Serpens          
D2934 277.50667   1.07861 14 14 D      6.36 1.12 0.0005604 0.006445  curved   irregular        3409 0.461 Serpens          
D2935 277.50708   0.53778 14 14 D      2.74 0.28 0.02231   0.006698                                       Serpens          
D2936 277.50833   1.23306 14 14 P      4.94 0.49 0.0127    0.003223           irregular                   Serpens          
D2937 277.51125   1.20778 14 14 P      3.37 0.81 0.2486    0.01228            irregular                   Serpens          
D2938 277.51417   1.27194 14 14 D      3.51 0.27 0.2871    0.0534             irregular                   Serpens          
D2939 277.51458   0.39583 14 14 D      5.63 0.76 0.5475    0.5763             irregular                   Serpens          
D2940 277.51458   1.27806 14 14 D      1.50 0.25 0.04131   0.1911                                         Serpens          
D2941 277.51583   0.89444 14 14 PMS+E  0.70 0.13 0.03189   0.78                                           Serpens          
D2942 277.51583   0.93889 14 14 PMS+E  1.07 0.19 0.9628    0.2908                                         Serpens          
D2944 277.52042   1.24417 14 14 D      3.76 0.50 0.1592    0.4499             irregular                   Serpens          
D2945 277.52083   1.21000 14 14 D      0.56 0.34 0.03625   0.918                                          Serpens          
D2946 277.52167   0.68444 14 14 P      1.40 0.34 0.02357   0.001138                                       Serpens          
D2947 277.52250   1.01722 14 14 D      0.35 0.08 0.5117    0.1411                                         Serpens          
D2948 277.52375   0.65861 14 14 D      3.77 0.29 0.7727    0.5043             irregular                   Serpens          
D2949 277.52500   1.10472 14 14 D      9.95 0.86 0.2392    0.9504             irregular                   Serpens          
D2950 277.52667   1.01806 14 14 D      4.46 0.34 0.0789    0.985              irregular                   Serpens          
D2951 277.53208   1.20111 14 14 D      1.41 0.26 0.002613  0.0128    curved                    4800 0.087 Serpens          
D2952 277.53542   1.02694 14 14 D      7.45 0.84 0.7758    0.8854             irregular                   Serpens          
D2953 277.53583   0.97944 14 14 D      2.34 0.47 0.003067  0.04374   curved                    4800 0.146 Serpens          
D2954 277.53708   0.78944 14 14 PMS+E  0.34 0.05 0.0408    0.02307                                        Serpens          
D2955 277.53833   1.29778 14 14 D      2.87 0.43 0.07525   0.1055                                         Serpens          
D2956 277.53917   1.04639 14 14 PMS+E  0.48 0.07 0.5956    0.2859                                         Serpens          
D2958 277.54625   1.21056 14 14 D      3.40 0.36 0.9261    0.9855             irregular                   Serpens          
D2959 277.55500   1.04667 14 14 D      0.60 0.09 0.6551    0.3644                                         Serpens          
D2960 277.55792   1.14750 14 14 D      1.40 0.21 0.4683    0.9906                                         Serpens          
D2961 277.57042   1.21861 14 14 D      0.48 0.20 0.8061    0.3359                                         Serpens          
D2962 277.57167   1.35889 14 14 PMS+E  1.62 0.27 0.1362    0.07907                                        Serpens          
D2963 277.57542   1.23778 14 14 D      9.40 0.61 0.5467    0.9766             irregular                   Serpens          
D2964 277.59292   1.34556 14 14 D      2.73 0.34 0.0552    0.9938                                         Serpens          
D2965 277.59625   1.33583 14 14 PMS+E  0.49 0.07 0.004567  0.002582                                       Serpens          
D2966 277.59750   1.08444 14 14 D      6.08 0.66 0.3114    0.4766             irregular                   Serpens          
EL2    60.95832  26.34386 14 14 PMS+E  0.52 0.10 0.01943   0.0007212                                      Taurus           
EL3    61.17946  26.31566 14 14 P      1.07 0.71 0.01319   0.4907                                         Taurus           
EL4    61.38401  27.55375 14 14 PMS+E  0.41 0.03 0.4839    0.04681                                        Taurus           
EL5    61.67771  29.03366 14 14 PMS+E  0.38 0.04 0.01068   0.0002208                                      Taurus           
EL6    61.68521  25.67165 14 14 D      1.49 0.15 0.6628    0.9077             burst                       Taurus           
EL8    61.71406  25.69127 14 14 D      1.64 0.23 0.9526    0.175                                          Taurus           
EL9    61.72360  25.67684 14 14 PMS+E  0.44 0.04 0.2025    0.1454                                         Taurus           
EL10   62.72606  25.02407 14 14 D      2.85 0.35 0.4728    0.5309                                         Taurus           
EL11   62.75339  27.28787 14 14 PMS+E  0.30 0.14 0.1497    0.06135                                        Taurus           
EL12   63.16962  24.63762 14 14 D      5.02 0.37 0.2131    0.9923             irregular                   Taurus           
EL13   63.30902  28.31953 14 14 PMS+E  0.24 0.04 0.3646    0.6167                                         Taurus           
EL14   63.36346  28.27341 14 14 PMS+E  0.26 0.05 0.4769    0.692                                          Taurus           
EL15   63.47206  28.18969 14 14 P      1.48 0.21 0.2851    0.3607                                         Taurus           
EL16   63.47799  28.19247 14 14 P      7.14 1.15 0.1048    0.367              irregular                   Taurus           
EL17   63.48912  29.30528 14 14 D     10.01 1.57 0.005244  0.1619    curved   irregular        4800 0.509 Taurus           
EL18   63.54955  28.19807 14 14 D      0.89 0.28 0.8485    0.2441                                         Taurus           
EL19   63.55120  28.14366 14 14 P      2.16 0.31 0.007124  0.00224   curved                    3420 0.093 Taurus           
EL21   63.55664  28.21355 14 14 D      2.04 0.36 0.5848    0.5426                                         Taurus           
EL22   63.56086  28.46603 14 14 D      3.06 0.51 0.8604    0.4241             irregular                   Taurus           
EL24   63.57341  28.10258 14 14 D      5.31 0.77 9.628E-05 0.0007114 curved                    3420 0.278 Taurus           
EL27   63.62732  28.08728 14 14 D      2.40 0.96 0.02079   0.03972                                        Taurus           
EL28   63.62761  28.11724 14 14 PMS+E  0.57 0.04 0.0123    0.0008532                                      Taurus           
EL30   63.69714  26.77391 14 14 D      4.80 0.59 0.983     0.4061             burst                       Taurus           
EL31   63.69753  28.05142 14 14 PMS+E  0.47 0.03 0.01379   0.08542                                        Taurus           
EL32   63.69947  26.80296 14 14 D      0.31 0.04 0.489     0.08342                                        Taurus           
EL33   63.69996  27.87618 14 14 PMS+E  0.25 0.04 0.3104    0.04842                                        Taurus           
EL34   63.70538  28.20837 14 14 D      0.97 0.16 0.2127    0.2656                                         Taurus           
EL35   63.71794  28.09984 14 14 PMS+E  0.17 0.03 0.5211    0.7458                                         Taurus           
EL37   63.77153  28.14602 14 14 PMS+E  0.15 0.03 0.2653    0.9976                                         Taurus           
EL38   63.77717  27.47032 14 14 PMS+E  0.23 0.03 0.4251    0.02027                                        Taurus           
EL39   63.81138  28.00250 14 14 PMS+E  0.21 0.09 0.2937    0.7575                                         Taurus           
EL40   63.85048  29.17867 14 14 PMS+E  0.26 0.04 0.02426   0.07489                                        Taurus           
EL41   63.89386  29.22972 14 14 P      5.90 0.59 0.09319   0.2141             irregular                   Taurus           
EL42   63.89867  28.79482 14 14 P      1.42 0.31 3.249E-05 1.597E-07 linear             -0.037            Taurus           
EL43   63.91323  28.31615 14 14 D      1.96 0.28 0.1157    0.9837                                         Taurus           
EL44   63.92220  29.25212 14 14 PMS+E  0.32 0.03 0.1445    0.1458                                         Taurus           
EL46   63.92834  29.16654 14 14 D      0.31 0.04 0.01248   0.6477                                         Taurus           
EL47   63.95036  29.19249 14 14 PMS+E  0.24 0.10 0.6752    0.5885                                         Taurus           
EL48   63.99171  27.77138 14 14 D      1.15 0.12 0.05684   0.5069                                         Taurus           
EL49   64.05049  27.94391 14 14 D      4.85 0.72 0.714     0.735              irregular                   Taurus           
EL51   64.05874  27.97432 14 14 PMS+E  0.12 0.02 0.01864   0.005235                                       Taurus           
EL52   64.07197  28.28678 14 14 PMS+E  0.61 0.04 0.2091    0.9976                                         Taurus           
EL53   64.07862  27.87083 14 14 PMS+E  0.32 0.03 0.145     0.8266                                         Taurus           
EL54   64.11715  28.12648 14 14 PMS+E  0.62 0.09 0.001527  0.1347                                         Taurus           
EL55   64.16306  28.98030 14 14 D      2.00 0.17 0.9828    0.9201                                         Taurus           
EL56   64.39058  28.34623 14 14 D      1.85 0.36 0.1253    0.4157                                         Taurus           
EL57   64.41231  28.55005 14 14 PMS+E  0.17 0.03 0.0522    0.9921                                         Taurus           
EL58   64.45653  28.22538 14 14 D      4.95 0.48 0.003819  0.2869    curved                    4800 0.142 Taurus           
EL59   64.45694  28.49332 14 14 D      1.21 0.16 0.04141   0.2681                                         Taurus           
EL61   64.53326  28.43425 14 14 D      0.53 0.03 0.002268  1.296E-05                                      Taurus           
EL62   64.54497  25.33250 14 14 D      4.32 0.70 0.8657    0.7323             irregular                   Taurus           
EL63   64.57132  28.47820 14 14 D      1.22 0.08 0.02839   0.01028                                        Taurus           
EL64   64.62124  28.43864 14 14 PMS+E  0.17 0.02 0.02065   0.01123                                        Taurus           
EL65   64.62630  27.72229 14 14 PMS+E  0.30 0.03 0.09872   0.2246                                         Taurus           
EL66   64.62966  28.45438 14 14 PMS+E  0.47 0.08 0.03931   0.03223                                        Taurus           
EL67   64.62974  28.27466 14 14 D      0.56 0.31 0.05966   0.07456                                        Taurus           
EL68   64.63018  28.43832 14 14 P      0.83 0.31 0.9564    0.8447                                         Taurus           
EL69   64.63163  28.28282 14 14 D      1.45 0.25 0.4266    0.3374                                         Taurus           
EL70   64.63353  28.52083 14 14 P      2.19 0.64 0.2736    0.3149                                         Taurus           
EL71   64.64353  28.50840 14 14 D      0.24 0.04 0.2908    0.7045                                         Taurus           
EL72   64.66765  28.40669 14 14 PMS+E  0.20 0.03 0.6795    0.3806                                         Taurus           
EL75   64.67222  28.45695 14 14 D      1.43 0.24 0.5705    0.1411                                         Taurus           
EL76   64.67714  28.31376 14 14 D      0.79 0.20 0.00871   0.008138                                       Taurus           
EL78   64.69600  28.33530 14 14 PMS+E  0.31 0.06 0.009032  0.0001427                                      Taurus           
EL79   64.71318  28.24248 14 14 PMS+E  0.46 0.09 0.01729   0.01714                                        Taurus           
EL80   64.71453  28.34058 14 14 P      3.70 0.61 0.06781   0.3544             irregular                   Taurus           
EL81   64.74228  28.20639 14 14 P      1.82 0.33 0.05197   0.3644                                         Taurus           
EL82   64.75464  28.32825 14 14 D      0.34 0.06 0.5541    0.4856                                         Taurus           
EL83   64.75534  28.04671 14 14 D      0.41 0.18 0.5963    0.9908                                         Taurus           
EL84   64.75828  28.37580 14 14 PMS+E  0.39 0.02 0.04946   0.03876                                        Taurus           
EL86   64.80353  28.49245 14 14 D      1.04 0.16 0.03566   0.9819                                         Taurus           
EL87   64.81602  29.10737 14 14 D      0.96 0.29 0.513     0.4976                                         Taurus           
EL88   64.85506  27.93692 14 14 PMS+E  0.45 0.03 0.02862   0.007994                                       Taurus           
EL89   64.85949  28.43718 14 14 D      0.66 0.10 0.008131  0.001414                                       Taurus           
EL90   64.89779  28.45597 14 14 D      1.44 0.22 0.7475    0.7422                                         Taurus           
EL91   64.92200  27.82993 14 14 PMS+E  0.65 0.09 0.08937   0.762                                          Taurus           
EL92   64.92284  27.26862 14 14 P      3.13 0.22 0.04388   0.5331             irregular                   Taurus           
EL93   64.92708  27.22686 14 14 P      2.05 0.30 0.3162    0.1559                                         Taurus           
EL94   64.94406  27.21534 14 14 D     10.56 0.69 9.819E-05 1.704E-06 linear   irregular -0.091            Taurus           
EL96   64.95088  27.83342 14 14 PMS+E  0.49 0.03 0.4569    0.1428                                         Taurus           
EL98   64.99354  27.16585 14 14 P      2.30 0.41 0.03445   0.1622                                         Taurus           
EL99   65.06719  28.35892 14 14 D      0.57 0.07 0.6247    0.1684                                         Taurus           
EL100  65.08934  28.23033 14 14 D      1.83 0.42 0.6425    0.9873                                         Taurus           
EL101  65.10654  27.00980 14 14 D      1.10 0.09 0.4428    0.04274                                        Taurus           
EL102  65.10770  28.32318 14 14 D      4.76 0.63 0.777     0.04626            irregular                   Taurus           
EL103  65.10865  28.06907 14 14 D      6.00 0.67 0.9157    0.9759             irregular                   Taurus           
EL104  65.16334  27.29205 14 14 PMS+E  0.46 0.03 0.4284    0.8193                                         Taurus           
EL108  65.28122  27.05062 14 14 PMS+E  0.44 0.04 0.02797   0.007388                                       Taurus           
EL109  65.28321  27.03892 14 14 D      5.03 0.95 0.9314    0.439              irregular                   Taurus           
EL110  65.28901  27.84338 14 14 D      1.91 0.16 0.3268    0.3551                                         Taurus           
EL111  65.29328  27.02702 14 14 P      3.37 0.44 1.408E-05 1.445E-08 linear             -0.063            Taurus           
EL112  65.29779  27.01928 14 14 P      6.36 1.60 0.02213   0.1651             irregular                   Taurus           
EL113  65.36050  29.87980 14 14 PMS+E  0.28 0.02 0.7434    0.4403                                         Taurus           
EL114  65.39420  27.02735 14 14 D      0.99 0.07 0.04151   0.2071                                         Taurus           
EL115  65.41031  27.90406 14 14 D      0.37 0.23 0.4306    0.7067                                         Taurus           
EL116  65.41525  26.82049 14 14 PMS+E  0.42 0.05 0.01176   7.071E-05                                      Taurus           
EL117  65.41731  28.23949 14 14 PMS+E  0.50 0.05 0.03901   0.01637                                        Taurus           
EL118  65.43017  19.57031 14 14 D      1.34 0.48 0.04133   0.02135                                        Taurus           
EL119  65.44302  26.99142 14 14 D      1.34 0.15 0.6063    0.9999                                         Taurus           
EL120  65.47719  26.87538 14 14 PMS+E  0.30 0.12 0.02971   0.07749                                        Taurus           
EL121  65.47848  26.71031 14 14 PMS+E  0.54 0.05 0.03992   0.02032                                        Taurus           
EL122  65.48186  27.91827 14 14 D      0.66 0.15 0.1943    0.3737                                         Taurus           
EL125  65.49524  28.30170 14 14 PMS+E  0.15 0.03 0.4714    0.9638                                         Taurus           
EL128  65.50183  15.50589 14 14 P      2.24 0.40 0.04152   0.06185                                        Taurus           
EL129  65.50291  26.95902 14 14 P      2.61 0.42 0.9294    0.9804                                         Taurus           
EL132  65.50914  26.95842 14 14 D      3.14 0.60 0.01045   0.0003681          irregular                   Taurus           
EL133  65.51316  28.42742 14 14 PMS+E  0.19 0.03 0.04296   0.07343                                        Taurus           
EL134  65.52071  19.58006 14 14 PMS+E  0.50 0.07 0.03479   0.2797                                         Taurus           
EL135  65.55552  19.57752 14 14 PMS+E  0.47 0.04 0.02066   0.001407                                       Taurus           
EL136  65.56543  26.95164 14 14 P      2.06 0.19 0.01342   0.1399                                         Taurus           
EL137  65.56856  25.81986 14 14 PMS+E  0.27 0.03 0.06989   0.3308                                         Taurus           
EL138  65.56992  26.91580 14 14 D      2.43 0.60 0.7914    0.9217                                         Taurus           
EL139  65.60025  26.77380 14 14 PMS+E  0.31 0.02 0.56      0.173                                          Taurus           
EL140  65.69956  26.76461 14 14 D      6.54 0.94 0.0008397 0.0005383 curved                    3420 0.341 Taurus           
EL141  65.72575  24.66482 14 14 PMS+E  0.24 0.04 0.06626   0.1358                                         Taurus           
EL142  65.77537  28.02198 14 14 D      0.71 0.06 0.2278    0.07812                                        Taurus           
EL143  65.78245  28.09918 14 14 D      2.89 0.48 0.7791    0.9921                                         Taurus           
EL144  65.82605  26.68758 14 14 D      1.63 0.11 0.3932    0.8999                                         Taurus           
EL145  65.88716  19.83864 14 14 PMS+E  0.33 0.05 0.3997    0.2804                                         Taurus           
EL146  65.89750  25.05067 14 14 D      1.12 0.18 0.1265    0.9973                                         Taurus           
EL148  65.91332  24.93720 14 14 D      2.66 0.41 0.001662  6.954E-05 curved                    3420 0.128 Taurus           
EL149  66.08712  26.51407 14 14 D      0.74 0.10 0.6283    0.8078                                         Taurus           
EL150  66.09677  26.83558 14 14 D      1.26 0.08 0.5982    0.5271                                         Taurus           
EL151  66.11031  26.83055 14 14 D      2.56 0.27 0.0292    0.06035                                        Taurus           
EL152  66.14089  15.49283 14 14 PMS+E  0.33 0.04 0.002147  1.413E-05                                      Taurus           
EL155  66.18581  26.17051 14 14 D      1.78 0.29 0.7774    0.9448                                         Taurus           
EL156  66.18781  27.02899 14 14 PMS+E  0.47 0.04 0.01253   0.0002403                                      Taurus           
EL157  66.20069  26.72107 14 14 PMS+E  0.34 0.07 0.4079    0.5756                                         Taurus           
EL158  66.20441  26.71948 14 14 PMS+E  0.81 0.23 0.06266   0.3815                                         Taurus           
EL160  66.20925  26.68345 14 14 PMS+E  0.30 0.03 0.7054    0.1372                                         Taurus           
EL161  66.23788  27.19892 14 14 D      2.31 0.37 0.04994   0.01567                                        Taurus           
EL162  66.31467  28.49087 14 14 PMS+E  0.77 0.05 0.0296    0.003682                                       Taurus           
EL163  66.32290  26.29674 14 14 PMS+E  0.31 0.05 0.1746    0.7671                                         Taurus           
EL164  66.32376  26.29729 14 14 PMS+E  0.32 0.05 0.1696    0.7968                                         Taurus           
EL165  66.62251  26.40373 14 14 D      0.74 0.07 0.02682   0.002226                                       Taurus           
EL166  66.62734  24.73208 14 14 D      0.72 0.15 0.1067    0.8952                                         Taurus           
EL167  66.68544  27.94526 14 14 PMS+E  0.32 0.04 0.5824    0.3518                                         Taurus           
EL169  66.72669  26.11406 14 14 D      0.83 0.44 0.08091   0.5129                                         Taurus           
EL170  66.73457  24.72648 14 14 P      1.44 0.63 0.03093   0.07029                                        Taurus           
EL171  66.73884  26.10778 14 14 D      4.93 0.74 0.7634    0.6279             burst                       Taurus           
EL172  66.76109  26.09179 14 14 P      3.37 0.65 0.2307    0.1892             irregular                   Taurus           
EL173  66.76165  25.70612 14 14 D      0.56 0.38 0.2378    0.9871                                         Taurus           
EL175  66.78088  22.25097 14 14 PMS+E  0.46 0.05 0.04045   0.03836                                        Taurus           
EL176  66.85289  26.40543 14 14 PMS+E  0.47 0.03 0.03608   0.003571                                       Taurus           
EL177  66.86667  26.20132 14 14 PMS+E  0.35 0.07 0.1065    0.9954                                         Taurus           
EL178  66.93917  23.95671 14 14 PMS+E  0.35 0.13 0.763     0.145                                          Taurus           
EL179  66.95632  27.63766 14 14 PMS+E  0.19 0.09 0.04334   0.8501                                         Taurus           
EL180  66.98878  26.32175 14 14 P      4.83 0.70 2.424E-05 3.42E-06  curved                    3420 0.256 Taurus           
EL181  67.06532  27.18628 14 14 PMS+E  0.44 0.03 0.001665  6.547E-05                                      Taurus           
EL182  67.12505  23.98002 14 14 D      0.35 0.31 0.4283    0.3725                                         Taurus           
EL184  67.17763  27.23439 14 14 D      1.31 0.19 0.0001387 0.9144    periodic                   433 0.092 Taurus           
EL186  67.21066  18.74329 14 14 D      2.87 0.20 0.3724    0.8959             burst                       Taurus           
EL187  67.25289  27.91747 14 14 D      0.69 0.13 0.6025    0.08349                                        Taurus           
EL188  67.27079  26.81858 14 14 D      6.52 0.46 0.0386    0.1095             irregular                   Taurus           
EL189  67.33267  27.40411 14 14 PMS+E  0.20 0.06 0.3751    0.2019                                         Taurus           
EL190  67.33630  26.56114 14 14 PMS+E  0.10 0.02 0.1559    0.4747                                         Taurus           
EL191  67.34025  27.02376 14 14 D      0.51 0.08 0.4111    0.9098                                         Taurus           
EL193  67.37378  26.28133 14 14 D      0.14 0.02 0.03268   0.03008                                        Taurus           
EL194  67.37533  24.66529 14 14 P      4.99 0.56 0.5327    1                  irregular                   Taurus           
EL195  67.37550  22.65421 14 14 PMS+E  0.42 0.03 0.275     0.2131                                         Taurus           
EL196  67.38373  24.51660 14 14 P      4.33 0.53 0.02273   0.7226             irregular                   Taurus           
EL197  67.40031  24.59869 14 14 D      3.07 0.45 0.003294  0.06592   curved                    4800 0.150 Taurus           
EL198  67.42317  26.54939 14 14 D      1.11 0.18 0.4519    1                                              Taurus           
EL199  67.42701  26.54689 14 14 PMS+E  0.18 0.03 0.715     0.9613                                         Taurus           
EL200  67.44034  26.51284 14 14 PMS+E  0.39 0.03 0.5242    0.06391                                        Taurus           
EL201  67.46485  26.11237 14 14 D      1.47 0.36 0.07525   0.1533                                         Taurus           
EL202  67.47600  17.90100 14 14 D      4.01 0.52 0.1694    0.96               irregular                   Taurus           
EL203  67.49799  24.55204 14 14 D      1.35 0.23 0.609     0.2573                                         Taurus           
EL206  67.51670  18.23033 14 14 D      2.24 0.61 0.3923    0.5125                                         Taurus           
EL207  67.53021  26.13899 14 14 D      0.35 0.10 0.5111    0.2672                                         Taurus           
EL208  67.59857  23.98685 14 14 PMS+E  0.41 0.14 0.42      0.3979                                         Taurus           
EL209  67.62332  24.44581 14 14 D      1.18 0.20 0.5985    0.9398                                         Taurus           
EL211  67.67441  17.32847 14 14 PMS+E  0.40 0.04 0.01109   0.0006628                                      Taurus           
EL216  67.71415  24.70611 14 14 D      0.97 0.15 0.2361    0.3103                                         Taurus           
EL217  67.71555  24.69645 14 14 D     13.11 2.37 0.001271  0.000664  curved   burst            3420 0.447 Taurus           
EL218  67.73838  25.94422 14 14 D      0.40 0.10 0.2881    0.2843                                         Taurus           
EL219  67.81021  27.17153 14 14 D      0.45 0.06 0.001192  9.767E-05                                      Taurus           
EL220  67.81583  18.33522 14 14 PMS+E  0.46 0.03 0.03824   0.009646                                       Taurus           
EL221  67.82952  23.58460 14 14 PMS+E  0.45 0.06 0.02343   0.00988                                        Taurus           
EL222  67.84926  24.18137 14 14 PMS+E  0.13 0.02 0.9965    0.7659                                         Taurus           
EL223  67.85029  18.00588 14 14 PMS+E  0.41 0.03 0.09163   0.7536                                         Taurus           
EL224  67.86128  27.05514 14 14 PMS+E  0.30 0.08 0.8647    0.3041                                         Taurus           
EL226  67.90063  18.22858 14 14 P      5.07 0.89 0.1422    0.4763             irregular                   Taurus           
EL227  67.90613  18.20680 14 14 P      2.08 0.35 0.597     0.9652                                         Taurus           
EL230  67.93519  18.14209 14 14 P      0.61 0.10 0.01772   0.002309                                       Taurus           
EL231  67.94358  25.10644 14 14 PMS+E  0.48 0.05 0.01248   0.0006652                                      Taurus           
EL233  67.96074  24.40484 14 14 D      1.59 0.26 0.02729   0.001964                                       Taurus           
EL234  67.96085  24.40422 14 14 D      1.58 0.26 0.02838   0.002203                                       Taurus           
EL235  67.99085  18.36046 14 14 D      0.94 0.17 0.02538   0.07462                                        Taurus           
EL236  67.99089  18.35957 14 14 PMS+E  0.93 0.17 0.0314    0.07577                                        Taurus           
EL237  67.99358  25.72491 14 14 PMS+E  0.38 0.03 0.7631    0.0294                                         Taurus           
EL238  67.99669  27.18851 14 14 PMS+E  0.52 0.05 0.01181   0.0002074                                      Taurus           
EL239  67.99875  18.35836 14 14 D      2.16 0.39 0.03523   0.4023                                         Taurus           
EL241  68.01376  25.46873 14 14 PMS+E  0.59 0.05 0.3626    0.02136                                        Taurus           
EL242  68.03874  17.95622 14 14 PMS+E  0.35 0.05 0.9968    0.1913                                         Taurus           
EL243  68.06077  18.33736 14 14 PMS+E  0.53 0.09 0.05824   0.1691                                         Taurus           
EL244  68.06426  24.48313 14 14 D      0.61 0.31 0.1895    0.6214                                         Taurus           
EL245  68.06605  18.02735 14 14 PMS+E  0.24 0.03 9.246E-05 6.797E-05                                      Taurus           
EL246  68.06700  18.21281 14 14 D      2.83 0.26 0.9323    0.831              burst                       Taurus           
EL247  68.07450  24.37071 14 14 PMS+E  0.41 0.03 0.3995    0.3531                                         Taurus           
EL248  68.07868  24.37409 14 14 PMS+E  0.24 0.04 0.2725    0.06421                                        Taurus           
EL250  68.09218  18.46177 14 14 D      3.29 0.29 0.2092    0.7853             irregular                   Taurus           
EL251  68.09716  24.05031 14 14 PMS+E  0.70 0.06 0.001447  0.0002707                                      Taurus           
EL252  68.10071  22.85224 14 14 D      1.50 0.10 0.7023    0.8916                                         Taurus           
EL253  68.10273  23.36054 14 14 PMS+E  0.40 0.03 0.05483   0.04774                                        Taurus           
EL254  68.10954  18.46441 14 14 PMS+E  0.36 0.03 0.02948   0.003715                                       Taurus           
EL255  68.11980  27.76982 14 14 PMS+E  0.38 0.04 0.05399   0.04111                                        Taurus           
EL256  68.12621  17.52504 13 13 D      1.59 0.59 0.5121    0.7214             burst                       Taurus           
EL258  68.12651  17.52784 14 14 D      0.61 0.27 0.1274    0.5941                                         Taurus           
EL259  68.12735  23.48228 14 14 PMS+E  0.36 0.03 0.3922    0.9091                                         Taurus           
EL260  68.12744  24.33251 14 14 D      1.49 0.31 0.4195    0.9312                                         Taurus           
EL261  68.13238  24.33409 14 14 D      0.74 0.45 0.2466    0.5981                                         Taurus           
EL262  68.13356  22.95741 14 14 P      3.17 0.70 0.2155    0.2301             irregular                   Taurus           
EL263  68.17121  18.15657 14 14 D      1.77 0.14 0.00529   0.00862   curved                    2657 0.047 Taurus           
EL264  68.17839  25.87526 14 14 D      1.52 1.08 0.827     0.6379                                         Taurus           
EL266  68.17949  25.87519 14 14 D      1.44 0.96 0.7912    0.6677                                         Taurus           
EL267  68.18229  18.04890 14 14 PMS+E  0.39 0.03 0.9912    0.9443                                         Taurus           
EL268  68.20469  22.88406 14 14 D      0.98 0.24 0.03505   0.02613                                        Taurus           
EL270  68.20948  24.36980 14 14 PMS+E  0.50 0.04 0.1281    0.3384                                         Taurus           
EL271  68.21340  17.50247 14 14 PMS+E  0.23 0.08 0.5457    0.6479                                         Taurus           
EL272  68.22187  17.59259 14 14 D      0.25 0.04 0.6219    0.9784                                         Taurus           
EL273  68.25825  24.34993 14 14 PMS+E  0.57 0.03 0.01464   0.002166                                       Taurus           
EL274  68.26886  26.56022 14 14 PMS+E  0.50 0.03 0.3185    0.2477                                         Taurus           
EL275  68.27591  24.15934 14 14 D      1.02 0.21 0.1284    0.4268                                         Taurus           
EL276  68.27767  24.16520 14 14 D      0.61 0.30 0.2906    0.9747                                         Taurus           
EL277  68.28258  26.26842 14 14 PMS+E  0.39 0.02 0.008834  0.8229                                         Taurus           
EL278  68.28948  22.78010 14 14 D      1.11 0.11 0.03894   0.01103                                        Taurus           
EL279  68.29183  24.56192 14 14 PMS+E  0.46 0.08 0.5533    0.06516                                        Taurus           
EL280  68.30988  26.23978 14 14 D      1.79 0.26 0.1029    0.9924                                         Taurus           
EL281  68.31875  22.88900 14 14 P      8.26 0.83 0.1095    0.04848            irregular                   Taurus           
EL282  68.32953  22.77608 14 14 D      3.67 1.96 0.7477    0.9997             burst                       Taurus           
EL283  68.35929  22.75806 14 14 D      0.37 0.03 0.1758    0.6579                                         Taurus           
EL284  68.36630  17.97875 14 14 D      8.15 1.11 0.002488  0.01435   curved   irregular        4800 0.324 Taurus           
EL286  68.38676  18.01203 14 14 D      1.22 0.19 0.2       0.8304                                         Taurus           
EL291  68.40335  26.16356 14 14 D      2.40 0.41 0.003505  0.000156  curved                    3420 0.117 Taurus           
EL292  68.41282  22.45568 14 14 D      1.24 0.10 0.03894   0.02928                                        Taurus           
EL293  68.41286  25.34384 14 14 D      0.93 0.53 0.1781    0.9995                                         Taurus           
EL295  68.41407  17.86445 14 14 D      1.81 0.90 0.0659    0.6439                                         Taurus           
EL296  68.42392  17.84440 14 14 D      4.23 0.32 0.6072    0.4841             irregular                   Taurus           
EL297  68.42887  25.44625 14 14 PMS+E  0.30 0.10 0.9466    0.4041                                         Taurus           
EL298  68.42922  22.59890 14 14 PMS+E  0.51 0.03 0.4246    0.05782                                        Taurus           
EL299  68.43612  26.25005 14 14 D      2.41 0.40 0.89      0.9899                                         Taurus           
EL300  68.45311  18.16936 14 14 D      1.05 0.06 0.8826    0.9986                                         Taurus           
EL301  68.46677  22.84162 14 14 D      1.18 0.49 0.02529   0.01065                                        Taurus           
EL302  68.46862  26.21514 14 14 D      0.35 0.10 0.247     0.9777                                         Taurus           
EL303  68.46884  22.94081 14 14 PMS+E  0.17 0.02 0.03247   0.03359                                        Taurus           
EL304  68.47027  18.05452 14 14 PMS+E  0.45 0.03 0.5387    0.135                                          Taurus           
EL306  68.47747  26.22375 14 14 D      1.54 0.30 0.1087    0.5706                                         Taurus           
EL307  68.47801  26.22423 14 14 D      1.57 0.30 0.1087    0.5907                                         Taurus           
EL308  68.48111  18.64418 14 14 PMS+E  0.51 0.04 0.03697   0.008831                                       Taurus           
EL309  68.52584  24.31401 14 14 PMS+E  0.17 0.04 0.901     0.99                                           Taurus           
EL310  68.54585  22.86226 14 14 PMS+E  1.25 0.07 0.3098    0.3068                                         Taurus           
EL311  68.56370  22.84182 14 14 PMS+E  0.57 0.06 0.4855    0.0321                                         Taurus           
EL312  68.57322  17.19192 14 14 PMS+E  0.36 0.04 0.0009831 1.436E-05                                      Taurus           
EL313  68.63042  17.37217 14 14 D      0.78 0.06 0.3685    0.03639                                        Taurus           
EL314  68.65047  22.42059 14 14 PMS+E  0.32 0.03 0.2776    0.1425                                         Taurus           
EL315  68.65273  18.60702 14 14 PMS+E  0.31 0.02 0.1609    0.5188                                         Taurus           
EL316  68.68941  23.13400 14 14 PMS+E  0.32 0.03 0.5207    0.07444                                        Taurus           
EL317  68.73094  24.48131 14 14 D      1.70 0.46 0.3748    0.8076                                         Taurus           
EL318  68.73727  22.97652 14 14 D      0.32 0.04 0.03734   0.08913                                        Taurus           
EL319  68.74686  17.56048 14 14 PMS+E  0.64 0.05 0.02555   0.03495                                        Taurus           
EL321  68.78551  23.19432 14 14 PMS+E  0.40 0.05 0.04598   0.08634                                        Taurus           
EL322  68.80493  17.43041 14 14 PMS+E  0.38 0.02 0.02738   0.003685                                       Taurus           
EL323  68.83426  22.53730 14 14 D      1.90 0.31 0.5926    0.5338                                         Taurus           
EL324  68.83715  22.90665 14 14 PMS+E  0.16 0.03 0.04107   0.8521                                         Taurus           
EL325  68.85210  17.86180 14 14 PMS+E  0.25 0.04 0.06787   0.0988                                         Taurus           
EL326  68.86410  24.24961 14 14 D      2.66 0.57 0.3741    0.9408                                         Taurus           
EL327  68.88196  27.25211 14 14 PMS+E  0.46 0.03 0.01904   0.002846                                       Taurus           
EL329  68.89746  24.13873 14 14 P      1.56 0.25 0.3872    0.4521                                         Taurus           
EL330  68.92065  24.18571 14 14 D      1.85 0.36 0.01491   0.165                                          Taurus           
EL332  68.92438  22.56981 14 14 PMS+E  0.38 0.05 0.04099   0.04331                                        Taurus           
EL333  68.92520  22.87288 14 14 PMS+E  0.53 0.04 0.03633   0.01369                                        Taurus           
EL334  68.93871  27.62020 14 14 PMS+E  0.34 0.15 0.2903    0.0759                                         Taurus           
EL335  68.94728  22.83928 14 14 D      1.11 0.66 0.1375    0.9994                                         Taurus           
EL336  68.94917  25.39535 14 14 PMS+E  0.24 0.03 0.7512    0.5799                                         Taurus           
EL337  68.96293  22.87767 14 14 PMS+E  0.73 0.05 0.0003946 3.971E-05                                      Taurus           
EL338  68.96433  22.81989 14 14 PMS+E  0.30 0.15 0.3336    0.3332                                         Taurus           
EL339  68.96710  22.91774 14 14 PMS+E  0.31 0.02 0.4697    0.1601                                         Taurus           
EL340  68.96997  22.90637 14 14 D      1.08 0.49 0.2638    0.9342                                         Taurus           
EL341  68.97033  22.84952 14 14 PMS+E  0.55 0.04 0.002052  0.001167                                       Taurus           
EL342  68.97297  22.90242 14 14 PMS+E  0.38 0.09 0.2243    0.9868                                         Taurus           
EL343  68.97570  22.90368 14 14 PMS+E  0.38 0.08 0.4107    0.4917                                         Taurus           
EL346  68.98206  17.12765 14 14 PMS+E  0.27 0.02 0.5478    0.04955                                        Taurus           
EL347  68.98685  23.86798 14 14 PMS+E  0.19 0.02 0.7948    0.9792                                         Taurus           
EL348  68.98694  22.90995 14 14 D      1.11 0.14 0.003488  0.0007674 curved                    4800 0.056 Taurus           
EL349  68.98731  23.86305 14 14 D      0.41 0.03 0.1745    0.4373                                         Taurus           
EL350  68.99010  22.89921 14 14 D      0.52 0.14 0.7191    0.1342                                         Taurus           
EL351  68.99512  24.64451 14 14 PMS+E  0.30 0.02 0.249     0.1641                                         Taurus           
EL352  68.99560  22.64306 14 14 PMS+E  0.31 0.05 0.0783    0.02442                                        Taurus           
EL354  69.00553  17.43661 14 14 D      2.14 0.39 0.701     0.5298                                         Taurus           
EL356  69.04298  21.99336 14 14 D      0.46 0.16 0.776     0.2944                                         Taurus           
EL357  69.04332  22.99882 14 14 PMS+E  0.31 0.04 0.377     0.6474                                         Taurus           
EL358  69.07963  25.71627 14 14 PMS+E  0.26 0.04 0.008981  0.0003241                                      Taurus           
EL359  69.13544  24.36096 14 14 PMS+E  0.47 0.04 0.0406    0.01317                                        Taurus           
EL360  69.16225  22.96989 14 14 PMS+E  0.33 0.05 0.7597    0.09942                                        Taurus           
EL361  69.34055  26.85030 14 14 PMS+E  0.39 0.03 0.9953    0.2049                                         Taurus           
EL363  69.50364  25.98248 14 14 PMS+E  0.42 0.03 0.7458    0.5901                                         Taurus           
EL364  69.56203  26.19434 14 14 D      4.28 0.42 0.05788   0.06041            irregular                   Taurus           
EL365  69.56794  23.44442 14 14 PMS+E  0.41 0.04 0.03264   0.003608                                       Taurus           
EL366  69.58894  26.15373 14 14 D      1.23 0.22 0.3981    0.9736                                         Taurus           
EL367  69.61915  26.18032 14 14 D      0.63 0.49 0.4444    0.4637                                         Taurus           
EL368  69.64707  26.17731 14 14 PMS+E  0.18 0.03 0.002378  0.9876                                         Taurus           
EL371  69.66286  15.77035 14 14 PMS+E  0.29 0.05 0.2429    0.6364                                         Taurus           
EL372  69.68765  17.62865 14 14 D      1.51 0.16 0.3955    0.4288                                         Taurus           
EL373  69.69696  17.62383 14 14 D      2.49 0.29 0.3304    0.3226                                         Taurus           
EL374  69.74421  23.60967 14 14 D      0.75 0.06 0.02075   0.5983                                         Taurus           
EL375  69.74468  23.39976 14 14 PMS+E  0.43 0.04 0.01516   0.006701                                       Taurus           
EL376  69.75685  23.60073 14 14 D      2.73 0.19 0.5585    0.3045                                         Taurus           
EL377  69.76654  25.74056 14 14 D      1.03 0.10 0.09125   0.3896                                         Taurus           
EL378  69.76897  23.55543 14 14 PMS+E  0.36 0.03 0.06895   0.03562                                        Taurus           
EL379  69.77193  23.62910 14 14 P      3.81 0.34 0.9665    0.3464             irregular                   Taurus           
EL380  69.77387  23.63637 14 14 D      0.69 0.06 0.9658    0.5745                                         Taurus           
EL381  69.77662  23.57155 14 14 PMS+E  0.38 0.04 0.03286   0.003686                                       Taurus           
EL383  69.78921  23.40008 14 14 PMS+E  0.24 0.02 0.4254    0.2011                                         Taurus           
EL384  69.80789  25.88913 14 14 P      3.36 0.63 0.9717    0.9987             irregular                   Taurus           
EL385  69.82263  22.79807 14 14 D      3.06 0.40 0.5958    0.4477             irregular                   Taurus           
EL386  69.82418  22.35087 14 14 D      1.95 0.26 0.1076    0.9851                                         Taurus           
EL387  69.83714  25.75051 14 14 D      0.79 0.21 0.2168    0.9731                                         Taurus           
EL389  69.89021  23.98914 14 14 D      2.66 0.23 0.09159   0.5738                                         Taurus           
EL390  69.89664  25.69576 14 14 P      0.91 0.55 0.4489    0.4445                                         Taurus           
EL391  69.93704  26.03121 14 14 D      0.96 0.15 0.1132    0.9997                                         Taurus           
EL392  69.94787  26.02788 14 14 D      3.67 0.43 0.04115   0.01484            irregular                   Taurus           
EL395  70.00284  23.97243 14 14 D      1.01 0.12 0.2338    0.9908                                         Taurus           
EL396  70.00736  25.94141 14 14 D      0.42 0.04 0.5557    0.3033                                         Taurus           
EL397  70.03338  26.09031 14 14 D      1.71 0.28 0.3053    0.8568                                         Taurus           
EL398  70.05957  23.13174 14 14 PMS+E  0.32 0.03 0.004057  7.463E-05                                      Taurus           
EL399  70.06041  27.48635 14 14 PMS+E  0.37 0.11 0.04059   0.6965                                         Taurus           
EL400  70.16581  25.31829 14 14 D      0.37 0.02 0.02545   0.002293                                       Taurus           
EL401  70.19495  19.46747 14 14 PMS+E  0.37 0.03 0.04127   0.02855                                        Taurus           
EL402  70.20572  27.53783 14 14 PMS+E  0.47 0.04 0.5238    0.05753                                        Taurus           
EL404  70.20632  25.85518 14 14 D      1.71 0.27 0.01306   0.0003284                                      Taurus           
EL405  70.26772  25.96548 14 14 PMS+E  0.32 0.02 0.3007    0.6292                                         Taurus           
EL406  70.26966  24.85168 14 14 PMS+E  0.35 0.05 0.3202    0.9996                                         Taurus           
EL407  70.28446  25.93529 14 14 D      3.12 0.40 0.1181    0.3618             irregular                   Taurus           
EL408  70.29497  25.91979 14 14 D      1.63 0.17 0.1343    0.8383                                         Taurus           
EL409  70.30283  25.77651 14 14 P      2.31 0.33 0.006321  0.01094   curved                    2657 0.107 Taurus           
EL410  70.30395  18.22201 14 14 PMS+E  0.29 0.02 0.02786   0.006243                                       Taurus           
EL412  70.32006  28.66659 14 14 D      1.41 0.19 0.07459   0.23               burst                       Taurus           
EL413  70.35268  25.73140 14 14 D      1.14 0.10 0.2258    0.5905                                         Taurus           
EL414  70.41180  25.94068 14 14 D      3.59 0.68 0.01489   0.0831             irregular                   Taurus           
EL416  70.44024  23.03269 14 14 D      0.63 0.05 0.02521   0.001057                                       Taurus           
EL417  70.44573  24.66535 14 14 PMS+E  0.60 0.19 0.4758    0.8872                                         Taurus           
EL418  70.45107  25.57507 14 14 D      1.71 0.17 0.03782   0.1016                                         Taurus           
EL419  70.52290  25.38220 14 14 D      0.39 0.07 0.5412    0.1133                                         Taurus           
EL420  70.53055  25.38415 14 14 PMS+E  0.28 0.05 0.3993    1                                              Taurus           
EL421  70.53247  25.38656 14 14 D      0.62 0.27 0.04084   0.4332                                         Taurus           
EL422  70.58761  25.34278 14 14 D      1.37 0.08 0.1975    0.2218                                         Taurus           
EL423  70.61573  29.66237 14 14 PMS+E  0.18 0.03 0.4813    0.2157                                         Taurus           
EL424  70.65708  25.26028 14 14 D      1.17 0.29 0.1058    0.8917                                         Taurus           
EL425  70.76027  16.53219 14 14 PMS+E  0.35 0.02 0.002665  4.222E-05                                      Taurus           
EL426  70.76284  25.33844 14 14 D      0.84 0.12 0.5946    0.7427                                         Taurus           
EL427  70.83429  29.66825 14 14 D      0.58 0.08 0.004013  0.5963                                         Taurus           
EL428  70.91931  18.17259 14 14 PMS+E  0.46 0.03 0.03927   0.009282                                       Taurus           
EL429  71.00689  16.35891 14 14 D      0.82 0.10 0.0004141 0.0001989                                      Taurus           
EL430  71.11312  25.20448 14 14 D      5.95 0.50 0.005609  0.00263   curved   irregular        3420 0.174 Taurus           
EL431  71.22694  27.29578 14 14 PMS+E  0.28 0.04 0.00318   0.3157                                         Taurus           
EL432  71.31892  31.68887 14 14 D      0.73 0.11 0.6927    0.3032                                         Taurus           
EL433  71.46378  15.93038 14 14 PMS+E  0.18 0.03 0.6276    0.36                                           Taurus           
EL434  71.46402  15.92677 14 14 D      2.12 0.30 0.3068    0.9659                                         Taurus           
EL435  71.60338  17.02810 14 14 PMS+E  0.39 0.05 0.4292    0.01147                                        Taurus           
EL436  71.60677  17.35586 14 14 PMS+E  0.71 0.05 0.4422    0.5281                                         Taurus           
EL437  71.67761  24.98417 14 14 PMS+E  0.37 0.03 0.2006    0.2491                                         Taurus           
EL438  71.69129  16.99839 14 14 PMS+E  0.57 0.04 0.00686   0.02489                                        Taurus           
EL439  71.72109  16.99998 14 14 D      1.58 0.50 0.7134    0.9025                                         Taurus           
EL440  71.74574  17.04380 14 14 D      0.45 0.28 0.1821    0.8657                                         Taurus           
EL441  71.74622  17.04437 14 14 D      0.45 0.27 0.1738    0.8995                                         Taurus           
EL443  71.80203  17.16607 14 14 PMS+E  0.50 0.04 0.02263   0.00125                                        Taurus           
EL444  71.95251  29.41967 14 14 D      1.28 0.33 0.5616    0.9966                                         Taurus           
EL445  72.02642  15.85690 14 14 D      0.56 0.08 0.3317    0.01433                                        Taurus           
EL446  72.05624  29.41482 14 14 D      1.76 0.27 0.5993    0.435                                          Taurus           
EL447  72.08875  29.45323 14 14 PMS+E  0.60 0.03 0.3168    0.9836                                         Taurus           
EL448  72.09067  29.46806 14 14 PMS+E  0.38 0.05 0.05745   0.08063                                        Taurus           
EL449  72.09479  29.77290 14 14 D      0.18 0.04 0.2546    0.9694                                         Taurus           
EL450  72.17458  17.06029 14 14 PMS+E  0.37 0.07 0.04018   0.01997                                        Taurus           
EL452  72.24126  29.23177 14 14 D      4.52 0.75 0.001399  0.0001414 curved                    3420 0.255 Taurus           
EL453  72.34214  29.18663 14 14 D      0.30 0.08 0.5086    0.7922                                         Taurus           
EL454  72.66691  16.32937 14 14 D      2.62 0.21 0.9155    0.2866                                         Taurus           
EL456  73.02786  30.78806 14 14 P      3.03 0.53 0.2544    0.5345             irregular                   Taurus           
EL457  73.04045  30.62918 14 14 D      3.31 0.52 0.2275    0.8665             irregular                   Taurus           
EL459  73.79578  30.36639 14 14 D      2.33 0.34 0.0326    0.129                                          Taurus           
EL460  73.84723  30.46004 14 14 PMS+E  0.35 0.04 0.0002648 8.454E-06                                      Taurus           
EL461  73.90406  30.29853 14 14 D      0.24 0.04 0.1423    0.8753                                         Taurus           
EL462  73.91862  30.65146 14 14 PMS+E  0.26 0.03 0.5568    0.5708                                         Taurus           
EL463  73.93899  30.32735 14 14 D      1.26 0.11 0.2716    0.8676                                         Taurus           
EL465  73.94826  30.46866 14 14 PMS+E  0.63 0.06 0.6585    0.6721                                         Taurus           
EL467  73.95087  30.50432 14 14 PMS+E  0.41 0.04 0.0519    0.01403                                        Taurus           
EL468  73.95100  30.33781 14 14 D      0.44 0.14 0.2594    0.6509                                         Taurus           
EL469  73.95711  30.32768 14 14 D      0.45 0.05 0.546     0.03353                                        Taurus           
EL470  73.98361  30.60568 14 14 D      0.77 0.10 0.09818   0.1422                                         Taurus           
EL471  73.98488  30.82695 14 14 PMS+E  0.35 0.03 0.3561    0.1658                                         Taurus           
EL473  74.00497  30.44286 14 14 D      2.06 0.20 0.3704    0.8504                                         Taurus           
EL474  74.00847  30.35092 14 14 PMS+E  0.32 0.05 0.5424    0.08782                                        Taurus           
EL476  74.19995  29.21973 14 14 PMS+E  0.32 0.03 0.3522    0.2777                                         Taurus           
EL477  74.21424  29.65856 14 14 PMS+E  0.35 0.08 0.02637   0.002429                                       Taurus           
EL478  74.25050  29.18305 14 14 PMS+E  0.43 0.04 0.03734   0.02366                                        Taurus           
EL479  74.36881  30.48626 14 14 PMS+E  0.90 0.07 0.3392    0.6652                                         Taurus           
EL482  74.46814  29.90187 14 14 PMS+E  0.57 0.05 0.7789    0.2576                                         Taurus           
EL485  74.69511  29.91121 14 14 D      0.62 0.06 0.04113   0.03865                                        Taurus           
EL486  74.71421  28.52323 14 14 D      1.97 0.31 0.3101    0.9806                                         Taurus           
EL488  74.71625  29.59602 14 14 PMS+E  0.33 0.04 0.07982   0.2594                                         Taurus           
EL489  74.76271  30.04999 14 14 D      1.90 0.34 0.4996    0.2898                                         Taurus           
EL490  74.87866  28.78965 14 14 PMS+E  0.30 0.06 0.05544   0.07771                                        Taurus           
EL492  75.01301  30.01835 14 14 D      2.24 0.43 0.1403    0.9039                                         Taurus           
EL493  75.56561  29.05644 14 14 PMS+E  0.32 0.03 0.0361    0.005868                                       Taurus           
EL494  75.64516  27.76375 14 14 D      3.47 0.35 0.3924    0.662              burst                       Taurus           
EL495  75.74061  28.01154 14 14 PMS+E  0.39 0.03 0.0178    0.1753                                         Taurus           
EL496  75.77751  25.38870 14 14 D      4.05 0.56 0.9784    0.3494             irregular                   Taurus           
EL498  76.17250  25.16509 14 14 D      0.74 0.11 0.02685   0.8403                                         Taurus           
EL500  76.24958  31.75029 14 14 PMS+E  0.41 0.08 0.06603   0.0285                                         Taurus           
EL501  76.34509  25.52515 14 14 D      2.66 0.40 0.5928    0.9987                                         Taurus           
EL503  76.56981  24.76941 14 14 PMS+E  0.60 0.05 0.01047   0.00203                                        Taurus           
EL504  76.59725  24.53879 14 14 D      0.61 0.11 0.3265    0.6523                                         Taurus           
EL505  76.80030  24.62114 14 14 PMS+E  0.98 0.07 0.02778   0.02206                                        Taurus           
EL506  76.91268  23.18511 14 14 D      2.56 0.21 0.05568   0.3722                                         Taurus           
EL509  76.97904  25.00426 14 14 D      1.71 0.12 0.0231    0.08638                                        Taurus           
EL510  77.02652  30.43970 14 14 PMS+E  0.45 0.04 0.02492   0.001278                                       Taurus           
EL511  77.02959  24.45335 14 14 D      0.43 0.04 0.02675   0.001586                                       Taurus           
EL512  77.03404  24.45404 14 14 D      0.72 0.10 0.9128    0.743                                          Taurus           
EL514  77.17725  30.44912 14 14 PMS+E  0.54 0.04 0.02149   0.005467                                       Taurus           
EL515  77.33188  28.92576 14 14 PMS+E  0.39 0.04 0.03376   0.01445                                        Taurus           
EL516  77.36854  29.04998 14 14 PMS+E  0.23 0.02 0.369     0.5289                                         Taurus           
EL518  77.49908  30.61162 14 14 PMS+E  0.59 0.05 0.000535  0.0001908                                      Taurus           
EL519  78.11495  22.89692 14 14 D      1.13 0.17 0.2824    0.9802                                         Taurus           

